A continuum limit for dense spatial networks

Many physical systems -- such as optical waveguide lattices and dense neuronal or vascular networks -- can be modeled by metric graphs, where slender "wires" (edges) support wave or diffusion equations subject to Kirchhoff conditions at the nodes. This work proposes a continuum-limit framework that replaces edge-based equations with a global coarse-grained partial differential equation (PDE) defined on the continuous space occupied by the network. The derivation naturally introduces an edge-conductivity tensor, an edge-capacity function, and a vertex number density to encode how each microscopic patch of the graph contributes to the macroscopic phenomena. The results have interesting similarities and differences with the Riemannian Laplace-Beltrami operator. We calculate all macroscopic parameters from first principles via a systematic discrete-to-continuous local homogenization, finding an anomalous effective embedding dimension resulting from a homogenized diffusivity. Numerical examples -- including an axisymmetric "spiderweb", several periodic lattices, random Delaunay triangulations, nearest-neighbor geometric graphs, and aperiodic monotiles -- demonstrate that each finite model converges to its corresponding PDE (posed on different manifolds like tori, disks, and spheres) in the limit of increasing vertex density.

==> anc/references.bib <==
@article{Bontorin2024,
  title = {Emergence of Complex Network Topologies from Flow-Weighted Optimization of Network Efficiency},
  volume = {14},
  number = {2},
  journal = {Physical Review X},
  publisher = {American Physical Society (APS)},
  author = {Bontorin,  S. and Cencetti,  G. and Gallotti, R. and Lepri,  B. and De Domenico,  M},
  year = {2024},
  month = jun 
}

@article{Morris2012,
  title = {Transport on Coupled Spatial Networks},
  volume = {109},
  number = {12},
  journal = {Physical Review Letters},
  publisher = {American Physical Society (APS)},
  author = {Morris,  R. G. and Barthelemy,  M.},
  year = {2012},
  month = sep 
}

@article{Lawrie2024,
  title = {Application of quantum graph theory to metamaterial design: Negative refraction of acoustic waveguide modes},
  volume = {8},
  number = {10},
  journal = {Physical Review Materials},
  publisher = {American Physical Society (APS)},
  author = {Lawrie,  T. M. and Starkey,  T. A. and Tanner,  G. and Moore,  D. B. and Savage,  P. and Chaplain,  G. J.},
  year = {2024},
  month = oct 
}

@article{Hartquist2025,
  title = {Scaling Law for Intrinsic Fracture Energy of Diverse Stretchable Networks},
  volume = {15},
  number = {1},
  journal = {Physical Review X},
  publisher = {American Physical Society (APS)},
  author = {Hartquist,  C. and Wang,  S. and Cui,  Q. and Matusik,  W. and Deng,  B. and Zhao,  X.},
  year = {2025},
  month = jan 
}

@article{Shen2023,
  title = {Anomalous Diffusion of Deformable Particles in a Honeycomb Network},
  volume = {130},
  number = {1},
  journal = {Physical Review Letters},
  publisher = {American Physical Society (APS)},
  author = {Shen,  Z. and Plouraboué,  F. and Lintuvuori,  J. S. and Zhang,  H. and Abbasi,  M. and Misbah,  C.},
  year = {2023},
  month = jan 
}


@article{Stern2021,
  title = {Supervised Learning in Physical Networks: From Machine Learning to Learning Machines},
  volume = {11},
  number = {2},
  journal = {Physical Review X},
  publisher = {American Physical Society (APS)},
  author = {Stern,  M. and Hexner,  D. and Rocks,  J. W. and Liu,  A. J.},
  year = {2021},
  month = may 
}

@article{Alim2013,
  title = {Random network peristalsis in
            Physarum polycephalum
            organizes fluid flows across an individual},
  volume = {110},
  number = {33},
  journal = {Proceedings of the National Academy of Sciences},
  publisher = {Proceedings of the National Academy of Sciences},
  author = {Alim,  K. and Amselem,  G. and Peaudecerf,  F. and Brenner,  M. P. and Pringle,  A.},
  year = {2013},
  month = jul,
  pages = {13306–13311}
}

@article{Rocks2021,
  title = {Hidden Topological Structure of Flow Network Functionality},
  volume = {126},
  number = {2},
  journal = {Physical Review Letters},
  publisher = {American Physical Society (APS)},
  author = {Rocks,  J. W. and Liu,  A. J. and Katifori,  E.},
  year = {2021},
  month = jan 
}

@article{Qi2021,
  title = {Control of low flow regions in the cortical vasculature determines optimal arterio-venous ratios},
  volume = {118},
  number = {34},
  journal = {Proceedings of the National Academy of Sciences},
  publisher = {Proceedings of the National Academy of Sciences},
  author = {Qi,  Y. and Roper,  M.},
  year = {2021},
  month = aug 
}

@article{Saremi2020,
  title = {Topological Elasticity of Flexible Structures},
  volume = {10},
  number = {1},
  journal = {Physical Review X},
  publisher = {American Physical Society (APS)},
  author = {Saremi,  A. and Rocklin,  Z. },
  year = {2020},
  month = mar 
}

@article{Liao2020,
  title = {Rectification in Nonequilibrium Parity Violating Metamaterials},
  volume = {10},
  number = {2},
  journal = {Physical Review X},
  publisher = {American Physical Society (APS)},
  author = {Liao,  Z. and Irvine,  W. T. M. and Vaikuntanathan,  S.},
  year = {2020},
  month = may 
}

%%%%

@book{Gross2018,
  title = {Graph Theory and Its Applications},
  publisher = {Chapman and Hall/CRC},
  author = {Gross,  J.  L.  and Yellen,  J.  and Anderson,  M. },
  year = {2018},
  month = nov 
}

@article{Dai2018,
  year = {2018},
  month = jun,
  publisher = {Global Science Press},
  volume = {8},
  number = {1},
  pages = {139--150},
  author = {Xiao-Ping C.  and Hua D. },
  title = {A Modified {N}ewton Method for Nonlinear Eigenvalue Problems},
  journal = {East Asian Journal on Applied Mathematics}
}


@article{Sadkane2022,
  year = {2022},
  month = jan,
  publisher = {Informa {UK} Limited},
  volume = {71},
  number = {1},
  pages = {16--28},
  author = {Miloud S. },
  title = {A smallest singular value method for nonlinear eigenvalue problems},
  journal = {Linear and Multilinear Algebra}
}

@article{Schlegel2024,
  title = {Whole-brain annotation and multi-connectome cell typing of {D}rosophila},
  volume = {634},
  number = {8032},
  journal = {Nature},
  publisher = {Springer Science and Business Media LLC},
  author = {Schlegel,  P.  and Yin,  Y.  and Bates,  A.  S. , \textit{et al. }},
  year = {2024},
  month = oct,
  pages = {139–152}
}

@book{Berlyand2018,
  title = {Getting Acquainted with Homogenization and Multiscale},
  journal = {Compact Textbooks in Mathematics},
  publisher = {Springer International Publishing},
  author = {Berlyand,  L.  and Rybalko,  V. },
  year = {2018}
}


@article{Gloria2011,
  title = {Numerical approximation of effective coefficients in stochastic homogenization of discrete elliptic equations},
  volume = {46},
  number = {1},
  journal = {ESAIM: Mathematical Modelling and Numerical Analysis},
  publisher = {EDP Sciences},
  author = {Gloria,  A. },
  year = {2011},
  month = jul,
  pages = {1–38}
}

@article{Biskup2011,
  title = {Recent progress on the Random Conductance Model},
  volume = {8},
  number = {none},
  journal = {Probability Surveys},
  publisher = {Institute of Mathematical Statistics},
  author = {Biskup,  M. },
  year = {2011},
  month = jan 
}

@article{Allaire1992,
  title = {Homogenization and Two-Scale Convergence},
  volume = {23},
  number = {6},
  journal = {SIAM Journal on Mathematical Analysis},
  publisher = {Society for Industrial & Applied Mathematics (SIAM)},
  author = {Allaire,  G. },
  year = {1992},
  month = nov,
  pages = {1482–1518}
}


@article{Nguetseng2003,
  title = {Homogenization Structures and Applications {I}},
  volume = {22},
  number = {1},
  journal = {Zeitschrift f\"{u}r Analysis und ihre Anwendungen},
  publisher = {European Mathematical Society - EMS - Publishing House GmbH},
  author = {Nguetseng,  G. },
  year = {2003},
  month = mar,
  pages = {73–108}
}

@article{Nguetseng2004,
  title = {Homogenization Structures and Applications {II}},
  volume = {23},
  number = {3},
  journal = {Zeitschrift f\"{u}r Analysis und ihre Anwendungen},
  publisher = {European Mathematical Society - EMS - Publishing House GmbH},
  author = {Nguetseng,  G. },
  year = {2004},
  month = sep,
  pages = {483–508}
}

@article{Davies2002,
  title = {Non‐Self‐Adjoint Differential Operators},
  volume = {34},
  number = {5},
  journal = {Bulletin of the London Mathematical Society},
  publisher = {Wiley},
  author = {Davies,  E. B. },
  year = {2002},

  pages = {513–532}
}


@article{Nash1956,
  title = {The Imbedding Problem for Riemannian Manifolds},
  volume = {63},
  number = {1},
  journal = {The Annals of Mathematics},
  publisher = {JSTOR},
  author = {Nash,  J. },
  year = {1956},
  pages = {20}
}

@article{Nash1966,
  title = {Analyticity of the Solutions of Implicit Function Problems With Analytic Data},
  volume = {84},
  number = {3},
  journal = {The Annals of Mathematics},
  publisher = {JSTOR},
  author = {Nash,  J. },
  year = {1966},
  pages = {345}
}

@misc{Colbrook2023,
  url = {https://arxiv.org/abs/2305.01691},
  author = {Colbrook,  M. J. and Townsend,  A. },
  title = {Avoiding discretization issues for nonlinear eigenvalue problems},
  publisher = {arXiv},
  year = {2023} 
}

@article{Euler1736,
  year = {1736},
  publisher = {},
  volume = {8},
  number = {1},
  pages = {128--140},
  author = {Euler, L. },
  title = {Solutio problematis ad geometriam situs pertinentis},
  journal = {Commentarii academiae scientiarum Petropolitanae}
}

@book{Diestel2017,
  title = {Graph Theory},
  journal = {Graduate Texts in Mathematics},
  publisher = {Springer Berlin Heidelberg},
  author = {Diestel, R. },
  year = {2017}
}

@inbook{Bulu2016,
  title = {Recent Advances in Graph Partitioning},
  booktitle = {Algorithm Engineering},
  publisher = {Springer International Publishing},
  author = {Bulu\c{c},  A.  and Meyerhenke,  H.  and Safro,  I.  and Sanders,  P.  and Schulz,  C. },
  year = {2016},
  pages = {117–158}
}

@article{Chapman2015,
  year = {2015},
  volume = {57},
  number = {3},
  pages = {398--417},
  author = {Chapman, S. J.  and Hewett, D. P.   and Trefethen, L. N. },
  title = {Mathematics of the {F}araday Cage},
  journal = {{SIAM} Review}
}

@article{Nakamura2021,
  year = {2021},
  volume = {11},
  number = {1},
  pages = {355--367},
  author = {Nakamura, S.  and Tadano, Y. },
  title = {On a continuum limit of discrete {S}chr\"{o}dinger operators on square lattice},
  journal = {Journal of Spectral Theory}
}

@article{Exner2006,
  year = {2006},
  volume = {57},
  number = {3},
  pages = {445--455},
  author = {Exner, P.  and Hej{\v{c}}{\'{\i}}k, P.  and {\v{S}}eba, P. },
  title = {Approximations by graphs and emergence of global structures},
  journal = {Reports on Mathematical Physics}
}

@article{Pankrashkin2012,
  year = {2012},
  publisher = {Elsevier {BV}},
  volume = {396},
  number = {2},
  pages = {640--655},
  author = {Pankrashkin, K. },
  journal = {Journal of Mathematical Analysis and Applications},
  title = {Unitary dimension reduction for a class of self-adjoint extensions with applications to graph-like structures}
}

@article{Exner2022,
  year = {2022},
  volume = {112},
  number = {4},
  author = {Exner, P.  and Nakamura, S.  and Tadano, Y. },
  title = {Continuum limit of the lattice quantum graph {H}amiltonian},
  journal = {Letters in Mathematical Physics}
}

@article{Lieb2016,
  year = {2016},
  volume = {76},
  number = {4},
  pages = {1492--1514},
  author = {Lieb, A. M.  and Rycroft, C. H.  and Wilkening, J. },
  title = {Optimizing Intermittent Water Supply in Urban Pipe Distribution Networks},
  journal = {{SIAM} Journal on Applied Mathematics}
}

@article{Wensink2012,
  year = {2012},
  volume = {109},
  number = {36},
  pages = {14308--14313},
  author = {Wensink, H. H.  and Dunkel, J.  and Heidenreich, S.  and Drescher, K.  and Goldstein, R. E.  and L\"{o}wen, H.  and Yeomans, J. M. },
  title = {Meso-scale turbulence in living fluids},
  journal = {Proceedings of the National Academy of Sciences}
}

@article{Holter2017,
  year = {2017},
  volume = {114},
  number = {37},
  pages = {9894--9899},
  author = {Holter, K. E.  and Kehlet, B.  and Devor, A.  and Sejnowski, T. J.  and Dale, A. M.  and Omholt, S. W.  and Ottersen, O. P.  and Nagelhus, E. A.  and K. A.  Mardal and  Pettersen K. H. },
  title = {Interstitial solute transport in 3D reconstructed neuropil occurs by diffusion rather than bulk flow},
  journal = {Proceedings of the National Academy of Sciences}
}

@article{Weinbaum2003,
  year = {2003},
  volume = {100},
  number = {13},
  pages = {7988--7995},
  author = {Weinbaum, S.  and Zhang, X.  and Han, Y.  and Vink, H.  and Cowin, S. C. },
  title = {Mechanotransduction and flow across the endothelial glycocalyx},
  journal = {Proceedings of the National Academy of Sciences}
}

@article{Chen2022,
  year = {2022},
  volume = {119},
  number = {49},
  author = {Chen, M.  and Shen, X.  and Chen, Z.  and Yung Lo, J. H.  and Liu, Y.  and Xu, X.  and Wu, Y.  and Xu, L. },
  title = {Realizing the multifunctional metamaterial for fluid flow in a porous medium},
  journal = {Proceedings of the National Academy of Sciences}
}

@article{DeGennes1971,
  year = {1971},
  volume = {12},
  number = {3},
  pages = {193--214},
  author = {De Gennes, P. G. },
  title = {Short Range Order Effects in the Isotropic Phase of Nematics and Cholesterics},
  journal = {Molecular Crystals and Liquid Crystals}
}

@article{Mackay2020,
  year = {2020},
  volume = {124},
  number = {18},
  author = {Mackay, F.  and Toner, J.  and Morozov, A.  and  Marenduzzo, D. },
  title = {Darcy's Law without Friction in Active Nematic Rheology},
  journal = {Physical Review Letters}
}

@article{Zhang2017,
  year = {2017},
  volume = {115},
  number = {2},
  author = {Zhang, R.  and Kumar, N.  and Ross, J. L.  and  Gardel, M. L.  and de Pablo, J. J. },
  title = {Interplay of structure,  elasticity,  and dynamics in actin-based nematic materials},
  journal = {Proceedings of the National Academy of Sciences}
}

@misc{mottram2014introduction,
      title={Introduction to Q-tensor theory}, 
      url = {https://arxiv.org/abs/1409.3542},
      author={Mottram, N. J.  and Newton, C. J. P. },
      year={2014},
      eprint={1409. 3542},
      archivePrefix={arXiv},
      primaryClass={cond-mat. soft}
}

@article{Schopohl1987,
  year = {1987},
  volume = {59},
  number = {22},
  pages = {2582--2584},
  author = {Schopohl, N.  and Sluckin, T. J. },
  title = {Defect Core Structure in Nematic Liquid Crystals},
  journal = {Physical Review Letters}
}

@article{Murray1926,
  year = {1926},
  volume = {12},
  number = {3},
  pages = {207--214},
  author = {Murray, C. D. },
  title = {The Physiological Principle of Minimum Work},
  journal = {Proceedings of the National Academy of Sciences}
}

@article{Brinkman1949,
  year = {1949},
  volume = {1},
  number = {1},
  author = {Brinkman, H. C. },
  title = {A calculation of the viscous force exerted by a flowing fluid on a dense swarm of particles},
  journal = {Flow,  Turbulence and Combustion}
}

@article{lecoanet2019tensor,
  title={Tensor calculus in spherical coordinates using Jacobi polynomials.  Part-{II}: implementation and examples},
  author={Lecoanet, D.  and Vasil, G. M.  and Burns, K. J.  and Brown, B. P.  and Oishi, J. S. },
  journal={Journal of Computational Physics: X},
  volume={3},
  pages={100012},
  year={2019}
}

@article{vasil2019tensor,
  title={Tensor calculus in spherical coordinates using Jacobi polynomials.  Part-{I}: Mathematical analysis and derivations},
  author={Vasil, G. M.  and Lecoanet, D.  and Burns, K. J.  and Oishi, J. S.  and Brown, B. P. },
  journal={Journal of Computational Physics: X},
  volume={3},
  pages={100013},
  year={2019}
}

@article{burns2020dedalus,
  title={Dedalus: A flexible framework for numerical simulations with spectral methods},
  author={Burns, K. J.  and Vasil, G. M.  and Oishi, J. S.  and Lecoanet, D.  and Brown, B. P. },
  journal={Physical Review Research},
  volume={2},
  number={2},
  pages={023068},
  year={2020}
}

@misc{supp,
author = {},
title = {},
howpublished = "\url{Supplemental_Material}",
year = {2025},
note = " "}

@misc{MainText,
author = {},
title = {},
howpublished = "\url{Main_Text}",
year = {2025},
note = " "}

@article{Tzella2016,
  year = {2016},
  volume = {117},
  number = {11},
  author = {Tzella, A.  and Vanneste, J. },
  title = {Dispersion in Rectangular Networks: Effective Diffusivity and Large-Deviation Rate Function},
  journal = {Physical Review Letters}
}

@article{LawniczakMichal2019Nmg,
author = {{\L}awniczak, M.  and Lipovsk\'{y}, J.  and Sirko, L. },
journal = {Physical review letters},
number = {14},
pages = {140503-140503},
title = {Non-{W}eyl microwave graphs},
volume = {122},
year = {2019}
}

@article{SimkoIren2023QaQM,
author = {Simk\"{o}, I.  and F\"{a}bri, C.  and Cs\"{a}sz\"{a}r, A. G. },
journal = {Journal of chemical theory and computation},
number = {1},
pages = {42-50},
title = {Quantum-Chemical and Quantum-Graph Models of the Dynamical Structure of CH5},
volume = {19},
year = {2023}
}

@article{RawlinsonJonathanI2021Es1m,
author = {Rawlinson, J. I.  and F\"{a}bri, C.  and Cs\"{a}sz\"{a}r, A G. },
journal = {Chemical communications (Cambridge, England)},
number = {39},
pages = {4827-483},
title = {Exactly solvable 1D model explains the low-energy vibrational level structure of protonated methane},
volume = {57},
year = {2021},
}

@article{RawlinsonJ.I.2018Aapm,
author = {Rawlinson, J. I. },
journal = {Nuclear physics.  A},
pages = {122-135},
title = {An alpha particle model for Carbon-12},
volume = {975},
year = {2018},
}

@article{RawlinsonJ.I.2019Qgmf,
author = {Rawlinson, J. I. },
journal = {The Journal of chemical physics},
number = {16},
pages = {164303-164303},
title = {Quantum graph model for rovibrational states of protonated methane},
volume = {151},
year = {2019},
}

@article{HalcrowCJ2020Etro,
author = {Halcrow, C. J.  and Rawlinson, J. I. },
journal = {Physical review.  C},
number = {1},
title = {Electromagnetic transition rates of {C}12 and {O}16 in rotational-vibrational models},
volume = {102},
year = {2020},
}

@article{DoronE.1990Edoc,
author = {Doron, E.  and Smilansky, U.  and Frenkel, A. },
journal = {Physical review letters},
number = {25},
pages = {3072-3075},
title = {Experimental demonstration of chaotic scattering of microwaves},
volume = {65},
year = {1990},
}

@article{HulOleh2004Esoq,
author = {Hul, O.  and Bauch, S.  and Pakoński, P.  and Savytskyy, N.  and {\. Z}yczkowski, K.  and Sirko, Leszek},
journal = {Physical review.  E},
number = {5},
pages = {7-056205},
title = {Experimental simulation of quantum graphs by microwave networks},
volume = {69},
year = {2004},
}

@article{YunkoVitalii2020Esti,
author = {Yunko, V.  and Bia{\l}ous, M.  and Sirko, L. },
journal = {Physical review.  E},
number = {1},
pages = {012210-012210},
title = {Edge switch transformation in microwave networks},
volume = {102},
year = {2020},
}

@article{LuJunjie2020Eani,
author = {Lu, J.  and Che, J.  and Zhang, X.  and Dietz, B. },
journal = {Physical review.  E},
number = {2},
pages = {022309-022309},
title = {Experimental and numerical investigation of parametric spectral properties of quantum graphs with unitary or symplectic symmetry},
volume = {102},
year = {2020},
}

@article{BassettDanielleS.2017Nn,
author = {Bassett, D. S.  and Sporns, O. },
journal = {Nature neuroscience},
number = {3},
pages = {353-364},
title = {Network neuroscience},
volume = {20},
year = {2017},
}

@article{MarkramHenry2006TBBP,
author = {Markram, H. },
address = {LONDON},
journal = {Nature reviews.  Neuroscience},
number = {2},
pages = {153-160},
title = {The Blue Brain Project},
volume = {7},
year = {2006},
}

@article{OkanoHideyuki2016BAJN,
author = {Okano, H.  and Sasaki, E.  and Yamamori, T.  and Iriki, A.  and Shimogori, T.  and Yamaguchi, Y.  and Kasai, K.  and Miyawaki, A. },
journal = {Neuron (Cambridge, Mass. )},
language = {eng},
number = {3},
pages = {582-590},
title = {Brain/MINDS: A {J}apanese National Brain Project for Marmoset Neuroscience},
volume = {92},
year = {2016},
}

@article{AmuntsKatrin2016THBP,
author = {Amunts, K.  and Ebell, C.  and Muller, J.  and Telefont, M.  and Knoll, A.  and Lippert, T. },
journal = {Neuron (Cambridge, Mass. )},
number = {3},
pages = {574-581},
title = {The Human Brain Project: Creating a {E}uropean Research Infrastructure to Decode the Human Brain},
volume = {92},
year = {2016},
}

@article{Steinmetz2018,
  year = {2018},
  publisher = {Elsevier {BV}},
  volume = {28},
  number = {10},
  pages = {776--792},
  author = {Steinmetz, M. O.  and Prota, A. E. },
  title = {Microtubule-Targeting Agents: Strategies To Hijack the Cytoskeleton},
  journal = {Trends in Cell Biology}
}

@article{Yan2022,
  year = {2022},
  volume = {11},
  author = {Yan, W.   and Ansari, S.  and Lamson, A.  and Glaser, M. A.  and Blackwell, R.  and Betterton, M. D.  and Shelley, M. },
  title = {Toward the cellular-scale simulation of motor-driven cytoskeletal assemblies},
  journal = {{eLife}}
}

@article{Frthauer2019,
  year = {2019},
  volume = {15},
  number = {12},
  pages = {1295--1300},
  author = {F\"{u}rthauer, S.  and Lemma, B.  and Foster, P. J.  and Ems-McClung, S. C.  and  Yu, C. -H.  and Walczak, C. E.  and Dogic, Z.  and Needleman, D. J.  and Shelley, M. J. },
  title = {Self-straining of actively crosslinked microtubule networks},
  journal = {Nature Physics}
}

@article{Stein2021,
  year = {2021},
  volume = {126},
  number = {2},
  author = {Stein, D. B.  and De Canio, G.  and Lauga, E.  and Shelley, M. J.  and Goldstein, R. E. },
  title = {Swirling Instability of the Microtubule Cytoskeleton},
  journal = {Physical Review Letters}
}

@article{Foster2019,
  year = {2019},
  volume = {56},
  pages = {109--114},
  author = {Foster, P. J.  and F\"{u}rthauer, S.  and Shelley, M. J.  and Needleman, D. J. },
  title = {From cytoskeletal assemblies to living materials},
  journal = {Current Opinion in Cell Biology}
}

@article{Spiegler2013,
  year = {2013},
  publisher = {Elsevier {BV}},
  volume = {83},
  pages = {704--725},
  author = {Spiegler, A.  and Jirsa, V. },
  title = {Systematic approximations of neural fields through networks of neural masses in the virtual brain},
  journal = {{NeuroImage}}
}

@article{Tang2011,
  year = {2011},
  volume = {84},
  number = {4},
  author = {Tang, G.  and Xu, K.  and Jiang, L. },
  title = {Synchronization in a chaotic neural network with time delay depending on the spatial distance between neurons},
  journal = {Physical Review E}
}

@article{kulce2021alloptical,
  year = {2021},
  volume = {10},
  number = {1},
  author = {Kulce, O.  and Mengu, D.  and Rivenson, Y.  and Ozcan, A. },
  title = {All-optical information-processing capacity of diffractive surfaces},
  journal = {Light: Science \& Applications}
}

@article{suja2017electrically,
  year = {2017},
  volume = {7},
  number = {1},
  author = {Suja, M.  and Bashar, S. B.  and Debnath, B.  and Su, L.  and Shi, W.  and Lake, R.  and Liu, J. },
  title = {Electrically driven deep ultraviolet {MgZnO} lasers at room temperature},
  journal = {Scientific Reports}
}

@article{girard1987algorithme,
  title={Un algorithme simple et rapide pour la validation crois{\'e}e g{\'e}n{\'e}ralis{\'e}e sur des probl{\'e}mes de grande taille},
  author={Girard, D},
  journal={Informatique et Math{\'e}matiques Appliqu{\'e}es de Grenoble: Grenoble, France},
  year={1987}
}

@inproceedings{exner2018spectral,
  title={Spectral theory of infinite quantum graphs},
  author={Exner, P.  and Kostenko, A.  and Malamud, M.  and Neidhardt, H. },
  booktitle={Annales Henri Poincar{\'e}},
  volume={19},
  pages={3457--3510},
  year={2018},
  organization={Springer}
}

@book{mugnolo2014semigroup,
  title={Semigroup methods for evolution equations on networks},
  author={Mugnolo, D. },
  volume={20},
  year={2014},
  publisher={Springer}
}

@book{berkolaiko2013introduction,
  title={Introduction to quantum graphs},
  author={Berkolaiko, G.  and Kuchment, P. },
  series={Mathematical Surveys and Monographs},
  volume={186},
  year={2013},
  publisher={American Mathematical Soc. }
}

@article{nakamura2021on,
  year = {2021},
  volume = {11},
  number = {1},
  pages = {355--367},
  author = {Nakamura, S.  and Yukihide, T. },
  title = {On a continuum limit of discrete {S}chr\"{o}dinger operators on square lattice},
  journal = {Journal of Spectral Theory}
}

@article{exner2022continuum,
  year = {2022},
  volume = {112},
  number = {4},
  author = {Exner, P.  and Nakamura, S.  and Tadano, Y. },
  title = {Continuum limit of the lattice quantum graph {H}amiltonian},
  journal = {Letters in Mathematical Physics}
}

@article{Venu2023,
  year = {2023},
  volume = {613},
  number = {7943},
  pages = {262--267},
  author = {Venu, V.  and Xu, P.  and Mamaev, M.  and Corapi, F.  and Bilitewski, T.  and D'Incao, J. P.  and Fujiwara, C. J.  and  Rey, A. M.  and Thywissen, J. H. },
  title = {Unitary p-wave interactions between fermions in an optical lattice},
  journal = {Nature}
}

@article{brio2022localized,
  title = {Localized eigenvectors on metric graphs},
  volume = {214},
  journal = {Mathematics and Computers in Simulation},
  publisher = {Elsevier BV},
  author = {Kravitz,  H. and Brio,  M. and Caputo,  J.-G.},
  year = {2023},
  month = dec,
  pages = {352–372}
}

@article{guo2021optical,
  title={An optical lattice with sound},
  author={Guo, Y.  and Kroeze, R. M.  and Marsh, B. P.  and Gopalakrishnan, S.  and Keeling, J.  and Lev, B. L. },
  journal={Nature},
  volume={599},
  number={7884},
  pages={211--215},
  year={2021},
  publisher={Nature Publishing Group}
}



@article{van2021ollivier,
  title={Ollivier-{R}icci curvature convergence in random geometric graphs},
  author={van der Hoorn, P.  and Cunningham, W. J.  and Lippner, G.  and Trugenberger, C.  and Krioukov, D. },
  journal={Physical Review Research},
  volume={3},
  number={1},
  pages={013211},
  year={2021},
}

@article{skinner2021topological,
  title={Topological metric detects hidden order in disordered media},
  author={Skinner, D. J.  and Song, B.  and Jeckel, H.  and Jelli, E.  and Drescher, K.  and Dunkel, J. },
  journal={Physical Review Letters},
  volume={126},
  number={4},
  pages={048101},
  year={2021},
  publisher={APS}
}

@article{harrell2019localization,
	title = {Localization and landscape functions on quantum graphs},
	volume = {373},
	number = {3},
	journal = {Transactions of the American Mathematical Society},
	author = {Harrell II, E. M.  and Maltsev, A. V. },
	year = {2019},
	pages = {1701--1729}
}

@article{gebhard2022quantum,
  title = {Quantum states in disordered media. {I}. Low-pass filter approach},
  volume = {107},
  number = {6},
  journal = {Physical Review B},
  publisher = {American Physical Society (APS)},
  author = {Gebhard,  F. and Nenashev,  A. V. and Meerholz,  K. and Baranovskii,  S. D.},
  year = {2023},
  month = feb 
}

@article{arnold2016effective,
	title = {Effective Confining Potential of Quantum {States} in Disordered Media},
	volume = {116},
	number = {5},
	journal = {Physical Review Letters},
	author = {Arnold, D. N.  and David, G.  and Jerison, D.  and Mayboroda, S.  and Filoche, M. },
	year = {2016},
	pages = {056602}
}

@article{filoche2017localization,
	title = {Localization landscape theory of disorder in semiconductors.  {I}.  {Theory} and modeling},
	volume = {95},
	number = {14},
	journal = {Physical Review B},
	author = {Filoche, M.  and Piccardo, M.  and Wu, Y. -R.  and Li, C. -K.  and Weisbuch, C.  and Mayboroda, S. },
	year = {2017},
	pages = {144204}
}

@article{piccardo2017localization,
	title = {Localization landscape theory of disorder in semiconductors.  {II}.  {Urbach} tails of disordered quantum well layers},
	volume = {95},
	number = {14},
	journal = {Physical Review B},
	author = {Piccardo, M.  and Li, C. -K.  and Wu, Y. -R.  and Speck, J. S.  and Bonef, B.  and Farrell, R. M.  and Filoche, M.  and Martinelli, L.  and Peretti, J.  and Weisbuch, C. },
	year = {2017},
	pages = {144205}
}

@article{li2017localization,
	title = {Localization landscape theory of disorder in semiconductors.  {III}.  {Application} to carrier transport and recombination in light emitting diodes},
	volume = {95},
	number = {14},
	journal = {Physical Review B},
	author = {Li, C. -K.  and Piccardo, M.  and Lu, L. -S.  and Mayboroda, S.  and Martinelli, L.  and Peretti, J.  and Speck, J. S.  and Weisbuch, C.  and Filoche, M.  and Wu, Y. -R. },
	year = {2017},
	pages = {144206}
}

@article{gaio2019nanophotonic,
  year = {2019},
  publisher = {Springer Science and Business Media {LLC}},
  volume = {10},
  number = {1},
  author = {Gaio, M.  and Saxena, D.  and Bertolotti, J.  and Pisignano, D.  and Camposeo, A.  and Sapienza, R. },
  title = {A nanophotonic laser on a graph},
  journal = {Nature Communications}
}

@article{amovilli2004electronic,
  title={Electronic energy spectrum of two-dimensional solids and a chain of {C} atoms from a quantum network model},
  author={Amovilli, C.  and Leys, F. E.  and March, N. H. },
  journal={Journal of mathematical chemistry},
  volume={36},
  number={2},
  pages={93--112},
  year={2004}
}

@article{leys2004topology,
  title={Topology, connectivity, and electronic structure of {C} and {B} cages and the corresponding nanotubes},
  author={Leys, F. E.  and Amovilli, C.  and March, N. H. },
  journal={Journal of chemical information and computer sciences},
  volume={44},
  number={1},
  pages={122--135},
  year={2004}
}

@article{fisher2021reducible,
  title={Reducible {F}ermi surface for multi-layer quantum graphs including stacked graphene},
  author={Fisher, L.  and Li, W.  and Shipman, S. P. },
  journal={Communications in Mathematical Physics},
  volume={385},
  number={3},
  pages={1499--1534},
  year={2021}
}

@book{post2012spectral,
  title={Spectral analysis on graph-like spaces},
  author={Post, O. },
  volume={2039},
  year={2012},
  publisher={Springer Science \& Business Media}
}

@article{berkolaiko2008mathematical,
  title={Mathematical aspects of vacuum energy on quantum graphs},
  author={Berkolaiko, G.  and Harrison, J. M.  and Wilson, J. H. },
  journal={Journal of Physics A: Mathematical and Theoretical},
  volume={42},
  number={2},
  pages={025204},
  year={2008}
}

@article{fulling2007vacuum,
  title={Vacuum energy and repulsive Casimir forces in quantum star graphs},
  author={Fulling, S. A.  and Kaplan, L.  and Wilson, J. H. },
  journal={Physical review A},
  volume={76},
  number={1},
  pages={012118},
  year={2007}
}

@article{harrison2011zeta,
  title={Zeta functions of quantum graphs},
  author={Harrison, J. M.  and Kirsten, K. },
  journal={Journal of Physics A: Mathematical and Theoretical},
  volume={44},
  number={23},
  pages={235301},
  year={2011}
}

@article{damanik2020localization,
  title={Localization for {A}nderson models on metric and discrete tree graphs},
  author={Damanik, D.  and Fillman, J.  and Sukhtaiev, S. },
  journal={Mathematische Annalen},
  volume={376},
  number={3},
  pages={1337--1393},
  year={2020}
}

@article{hislop2009anderson,
  title={{A}nderson localization for radial tree-like random quantum graphs},
  author={Hislop, P. D.  and Post, O. },
  journal={Waves in Random and Complex Media},
  volume={19},
  number={2},
  pages={216--261},
  year={2009}
}

@article{klopp2009localization,
  title={Localization on quantum graphs with random edge lengths},
  author={Klopp, F.  and Pankrashkin, K. },
  journal={Letters in Mathematical Physics},
  volume={87},
  number={1},
  pages={99--114},
  year={2009}
}

@article{sabri2014anderson,
  title={Anderson localization for a multi-particle quantum graph},
  author={Sabri, M. },
  journal={Reviews in Mathematical Physics},
  volume={26},
  number={01},
  pages={1350020},
  year={2014}
}

@article{schanz2000periodic,
  title={Periodic-orbit theory of {A}nderson localization on graphs},
  author={Schanz, H.  and Smilansky, U. },
  journal={Physical Review Letters},
  volume={84},
  number={7},
  pages={1427},
  year={2000}
}

@book{exner2008analysis,
  title={Analysis on Graphs and Its Applications: {I}saac {N}ewton Institute for Mathematical Sciences, {C}ambridge, UK, January 8-June 29, 2007},
  author={Exner, P.  and Keating, J. P.  and Kuchment, P.  and Teplyaev, A.  and Sunada, T. },
  volume={77},
  year={2008},
  publisher={American Mathematical Soc. }
}

@book{berkolaiko2006quantum,
  title={Quantum Graphs and Their Applications: Proceedings of an AMS-IMS-SIAM Joint Summer Research Conference on Quantum Graphs and Their Applications, June 19-23, 2005, Snowbird, Utah},
  author={Berkolaiko, G.  and  Carlson, R.  and Fulling, S.  and Kuchment, P. },
  volume={415},
  year={2006},
 publisher={American Mathematical Soc. }
}

@book{mugnolo2015mathematical,
  title={Mathematical Technology of Networks: Bielefeld, December 2013},
  author={Mugnolo, D. },
  volume={128},
  year={2015},
  publisher={Springer}
}

@book{exner2015quantum,
  title={Quantum waveguides},
  author={Exner, P.  and Kova{\v{r}}{\'\i}k, H. },
  year={2015},
  publisher={Springer}
}

@book{dager2006wave,
  title={Wave propagation, observation and control in 1-d flexible multi-structures},
  author={D{\'a}ger, R.  and Zuazua, E. },
  volume={50},
  year={2006},
  publisher={Springer Science \& Business Media}
}

@article{friedman2004calculus,
  title={Calculus on graphs},
  url = {https://arxiv.org/abs/cs/0408028},
  author={Friedman, J.  and Tillich, J. -P. },
  journal={arXiv preprint cs/0408028},
  year={2004}
}

@article{friedman2004wave,
  title={Wave equations for graphs and the edge-based Laplacian},
  author={Friedman, J.  and Tillich, J. -P. },
  journal={Pacific Journal of Mathematics},
  volume={216},
  number={2},
  pages={229--266},
  year={2004},
  publisher={Mathematical Sciences Publishers}
}

@article{cattaneo1997spectrum,
  title={The spectrum of the continuous Laplacian on a graph},
  author={Cattaneo, C. },
  journal={Monatshefte f{\"u}r Mathematik},
  volume={124},
  number={3},
  pages={215--235},
  year={1997},
  publisher={Springer}
}

@article{pankrashkin2006spectra,
  title={Spectra of {S}chr{\"o}dinger operators on equilateral quantum graphs},
  author={Pankrashkin, K. },
  journal={Letters in Mathematical Physics},
  volume={77},
  number={2},
  pages={139--154},
  year={2006},
  publisher={Springer}
}

@article{klein1998extended,
  title={Extended states in the {A}nderson model on the Bethe lattice},
  author={Klein, A. },
  journal={Advances in Mathematics},
  volume={133},
  number={1},
  pages={163--184},
  year={1998},
  publisher={Elsevier}
}

@article{aizenman2006absolutely,
  title={Absolutely continuous spectra of quantum tree graphs with weak disorder},
  author={Aizenman, M.  and Sims, R.  and Warzel, S. },
  journal={Communications in mathematical physics},
  volume={264},
  number={2},
  pages={371--389},
  year={2006},
  publisher={Springer}
}

@article{kuchment2006structure,
  title={On the structure of eigenfunctions corresponding to embedded eigenvalues of locally perturbed periodic graph operators},
  author={Kuchment, P.  and Vainberg, B. },
  journal={Communications in mathematical physics},
  volume={268},
  number={3},
  pages={673--686},
  year={2006},
  publisher={Springer}
}

@article{kostenko2019spectral,
  title={Spectral estimates for infinite quantum graphs},
  author={Kostenko, A.  and Nicolussi, N. },
  journal={Calculus of Variations and Partial Differential Equations},
  volume={58},
  number={1},
  pages={1--40},
  year={2019},
  publisher={Springer}
}

@article{carlson2008boundary,
  title={Boundary value problems for infinite metric graphs},
  author={Carlson, R. },
  journal={Analysis on graphs and its applications},
  volume={77},
  pages={355--368},
  year={2008},
  publisher={Amer.  Math.  Soc Providence}
}

@article{Carlson2012,
  year = {2012},
  publisher = {American Institute of Mathematical Sciences ({AIMS})},
  volume = {7},
  number = {3},
  pages = {483--501},
  author = {Carlson, R. },
  title = {Dirichlet to {N}eumann maps for infinite quantum graphs},
  journal = {Networks and Heterogeneous Media}
}

@article{carlson2006linear,
  title={Linear network models related to blood flow},
  author={Carlson, R. },
  journal={Contemporary Mathematics},
  volume={415},
  pages={65--80},
  year={2006},
  publisher={Providence, RI: American Mathematical Society}
}

@article{maury2009trace,
  title={Trace theorems for trees and application to the human lungs},
  author={Maury, B.  and Salort, D.  and Vannier, C. },
  journal={Networks \& Heterogeneous Media},
  volume={4},
  number={3},
  pages={469},
  year={2009},
  publisher={American Institute of Mathematical Sciences}
}

@article{Carlson2014,
  year = {2014},
  publisher = {American Institute of Mathematical Sciences ({AIMS})},
  volume = {9},
  number = {3},
  pages = {477--499},
  author = {Carlson, R. },
  title = {Myopic models of population dynamics on infinite networks},
  journal = {Networks and Heterogeneous Media}
}

@article{pokornyi2004differential,
  title={Differential equations on networks (geometric graphs)},
  author={Pokornyi, Y. V.  and Borovskikh, A. V. },
  journal={Journal of Mathematical Sciences},
  volume={119},
  number={6},
  pages={691--718},
  year={2004},
  publisher={Springer}
}

@book{evans2018measure,
  title={Measure theory and fine properties of functions},
  author={Evans, L. C.  and Garzepy, R. F. },
  year={2018},
  publisher={Routledge}
}

@article{hutchinson1989stochastic,
  title={A stochastic estimator of the trace of the influence matrix for Laplacian smoothing splines},
  author={Hutchinson, M. F. },
  journal={Communications in Statistics-Simulation and Computation},
  volume={18},
  number={3},
  pages={1059--1076},
  year={1989},
  publisher={Taylor \& Francis}
}

@article{berry1984quantal,
  title={Quantal phase factors accompanying adiabatic changes},
  author={Berry, M. V. },
  journal={Proceedings of the Royal Society of London.  A.  Mathematical and Physical Sciences},
  volume={392},
  number={1802},
  pages={45--57},
  year={1984},
  publisher={The Royal Society London}
}

@article{exner2006approximations,
  year = {2006},
  publisher = {Elsevier {BV}},
  volume = {57},
  number = {3},
  pages = {445--455},
  author = {Exner, P.  and Hej{\v{c}}{\'{\i}}k, P.  and {\v{S}}eba, P. },
  title = {Approximations by graphs and emergence of global structures},
  journal = {Reports on Mathematical Physics}
}

@article{lawrie2022quantum,
  title={A quantum graph approach to metamaterial design},
  author={Lawrie, T.  and Tanner, G.  and Chronopoulos, D. },
  journal={Scientific Reports},
  volume={12},
  number={1},
  pages={1--14},
  year={2022},
  publisher={Nature Publishing Group}
}

@article{jeong2022novel,
  title={Novel electrochemical PMI marker biosensor based on quantum dot dissolution using a double-label strategy},
  author={Jeong, B.  and Akter, R.  and Oh, J.  and Lee, D. -G.  and Ahn, C. -G.  and Choi, J. -S.  and Rahman, M. },
  journal={Scientific Reports},
  volume={12},
  number={1},
  pages={1--8},
  year={2022},
  publisher={Nature Publishing Group}
}

@article{de2022bidimensional,
  title={Bidimensional Honeycomb Materials: A Graph Model Through {D}irac Operator},
  author={de Oliveira, C. R.  and Rocha, V. L. },
  journal={Reports on Mathematical Physics},
  volume={89},
  number={2},
  pages={231--252},
  year={2022},
  publisher={Elsevier}
}

@article{elam2021human,
  title={The human connectome project: A retrospective},
  author={Elam, J. S.  and Glasser, M. F.  and Harms, M. P.  and Sotiropoulos, S. N.  and Andersson, J. L. R.  and Burgess, G. C.  and Curtiss, S. W.  and Oostenveld, R.  and Larson-Prior, L. J.  and Schoffelen, J. -M.  and Hodge M. R.  and Cler E. A.  and Marcus D. M.  and Barch D. M.  and Yacoub E.  and Smith S. M.  and Ugurbil K.  and Van Essen D. C. },
  journal={NeuroImage},
  volume={244},
  pages={118543},
  year={2021},
  publisher={Elsevier}
}

@article{menzel2020toward,
  title={Toward a high-resolution reconstruction of 3D nerve fiber architectures and crossings in the brain using light scattering measurements and finite-difference time-domain simulations},
  author={Menzel, M.  and Axer, M.  and De Raedt, H.  and Costantini, I.  and Silvestri, L.  and Pavone, F. S.  and Amunts, K.  and Michielsen, K. },
  journal={Physical Review X},
  volume={10},
  number={2},
  pages={021002},
  year={2020},
  publisher={APS}
}

@article{martinello2017neutral,
  title={Neutral theory and scale-free neural dynamics},
  author={Martinello, M.  and Hidalgo, J.  and Maritan, A.  and Di Santo, S.  and Plenz, D.  and Mu{\~n}oz, M. A. },
  journal={Physical Review X},
  volume={7},
  number={4},
  pages={041071},
  year={2017},
  publisher={APS}
}

@article{montbrio2015macroscopic,
  title={Macroscopic description for networks of spiking neurons},
  author={Montbri{\'o}, E.  and Paz{\'o}, D.  and Roxin, A. },
  journal={Physical Review X},
  volume={5},
  number={2},
  pages={021028},
  year={2015},
  publisher={APS}
}

@article{kadmon2015transition,
  title={Transition to chaos in random neuronal networks},
  author={Kadmon, J.  and Sompolinsky, H. },
  journal={Physical Review X},
  volume={5},
  number={4},
  pages={041030},
  year={2015},
  publisher={APS}
}

@article{esfandiary2020anomalous,
  title={Anomalous Lifshitz dimension in hierarchical networks of brain connectivity},
  author={Esfandiary, S.  and Safari, A.  and Renner, J.  and Moretti, P.  and Mu{\~n}oz, M. A. },
  journal={Physical Review Research},
  volume={2},
  number={4},
  pages={043291},
  year={2020},
  publisher={APS}
}

@article{hayami2021locking,
  title={Locking of skyrmion cores on a centrosymmetric discrete lattice: Onsite versus offsite},
  author={Hayami, S.  and Yambe, R. },
  journal={Physical Review Research},
  volume={3},
  number={4},
  pages={043158},
  year={2021},
  publisher={APS}
}

@article{chiu2022line,
  title={Line-graph-lattice crystal structures of stoichiometric materials},
  author={Chiu, C. S.  and Carroll, A. N.  and Regnault, N.  and Houck, A. A. },
  journal={Physical Review Research},
  volume={4},
  number={2},
  pages={023063},
  year={2022},
  publisher={APS}
}

@article{hagel2021exciton,
  title={Exciton landscape in van der {W}aals heterostructures},
  author={Hagel, J.  and Brem, S.  and Linder{\"a}lv, C.  and Erhart, P.  and Malic, E. },
  journal={Physical Review Research},
  volume={3},
  number={4},
  pages={043217},
  year={2021},
  publisher={APS}
}

@article{cao2018unconventional,
  title={Unconventional superconductivity in magic-angle graphene superlattices},
  author={Cao, Y.  and Fatemi, V.  and Fang, S.  and Watanabe, K.  and Taniguchi, T.  and Kaxiras, E.  and Jarillo-Herrero, P. },
  journal={Nature},
  volume={556},
  number={7699},
  pages={43--50},
  year={2018},
  publisher={Nature Publishing Group}
}

@article{cao2018correlated,
  title={Correlated insulator behaviour at half-filling in magic-angle graphene superlattices},
  author={Cao, Y.  and Fatemi, V.  and Demir, A.  and Fang, S.  and Tomarken, S. L.  and Luo, J. Y.  and Sanchez-Yamagishi, J. D.  and Watanabe, K.  and Taniguchi, T.  and Kaxiras, E.  and Ashoori R. C.  and  Jarillo-Herrero, P. },
  journal={Nature},
  volume={556},
  number={7699},
  pages={80--84},
  year={2018},
  publisher={Nature Publishing Group}
}

@article{saintillan2012emergence,
  title={Emergence of coherent structures and large-scale flows in motile suspensions},
  author={Saintillan, D.  and Shelley, M. J. },
  journal={Journal of the Royal Society Interface},
  volume={9},
  number={68},
  pages={571--585},
  year={2012},
  publisher={The Royal Society}
}

@article{bililign2022motile,
  title={Motile dislocations knead odd crystals into whorls},
  author={Bililign, E. S.  and Balboa Usabiaga, F.  and Ganan, Y. A.  and Poncet, A.  and Soni, V.  and Magkiriadou, S.  and Shelley, M. J.  and Bartolo, D.  and Irvine, W. },
  journal={Nature Physics},
  volume={18},
  number={2},
  pages={212--218},
  year={2022},
  publisher={Nature Publishing Group}
}

@article{shahzad2022galerkin,
  title={Galerkin finite element analysis for magnetized radiative-reactive Walters-B nanofluid with motile microorganisms on a Riga plate},
  author = {Shahzad,  F.  and Jamshed,  W.  and Usman and Ibrahim,  R. W.  and Aslam,  F.  and Tag El Din,  E. S. M.  and Khalifa,  H. A. E. -W.  and ElSeabee,  F. A. . A. },
  journal={Scientific Reports},
  volume={12},
  number={1},
  pages={1--20},
  year={2022},
  publisher={Nature Publishing Group}
}


@article{macbeth1979empirical,
  title={An empirical examination of the Black-Scholes call option pricing model},
  author={MacBeth, J. D.  and Merville, L. J. },
  journal={The journal of finance},
  volume={34},
  number={5},
  pages={1173--1186},
  year={1979},
  publisher={JSTOR}
}

@article{chowdhury2000statistical,
  title={Statistical physics of vehicular traffic and some related systems},
  author={Chowdhury, D.  and Santen, L.  and Schadschneider, A. },
  journal={Physics Reports},
  volume={329},
  number={4-6},
  pages={199--329},
  year={2000},
  publisher={Elsevier}
}

@book{haberman1998mathematical,
  title={Mathematical models: mechanical vibrations, population dynamics, and traffic flow},
  author={Haberman, R. },
  year={1998},
  publisher={SIAM}
}

@article{orosz2009exciting,
  title={Exciting traffic jams: Nonlinear phenomena behind traffic jam formation on highways},
  author={Orosz, G.  and Wilson, R. E.  and Szalai, R.  and St{\'e}p{\'a}n, G. },
  journal={Physical review E},
  volume={80},
  number={4},
  pages={046205},
  year={2009},
  publisher={APS}
}

@article{sun2020class,
  title={On a class of new nonlocal traffic flow models with look-ahead rules},
  author={Sun, Y.  and Tan, C. },
  journal={Physica D: Nonlinear Phenomena},
  volume={413},
  pages={132663},
  year={2020},
  publisher={Elsevier}
}

@article{pauling1936diamagnetic,
  title={The diamagnetic anisotropy of aromatic molecules},
  author={Pauling, L. },
  journal={The Journal of chemical physics},
  volume={4},
  number={10},
  pages={673--677},
  year={1936},
  publisher={American Institute of Physics}
}

@article{fabri2017use,
  title={On the use of nonrigid-molecular symmetry in nuclear motion computations employing a discrete variable representation: A case study of the bending energy levels of CH 5+},
  author={F{\'a}bri, C.  and Quack, M.  and Cs{\'a}sz{\'a}r, A. G. },
  journal={The Journal of Chemical Physics},
  volume={147},
  number={13},
  pages={134101},
  year={2017},
  publisher={AIP Publishing LLC}
}

@inbook{Walters2011,
  title = {Random geometric graphs},
  booktitle = {Surveys in Combinatorics 2011},
  publisher = {Cambridge University Press},
  author = {Walters,  M. },
  year = {2011},
  pages = {365–402}
}

@article{Katifori2010,
  title = {Damage and Fluctuations Induce Loops in Optimal Transport Networks},
  volume = {104},
  number = {4},
  journal = {Physical Review Letters},
  publisher = {American Physical Society (APS)},
  author = {Katifori,  E.  and Sz\"{o}ll\"{o}si,  G. J.  and Magnasco,  M. O. },
  year = {2010}
}

@article{Gttel2017,
  year = {2017},
  publisher = {Cambridge University Press ({CUP})},
  volume = {26},
  pages = {1--94},
  author = {G\"{u}ttel, S.  and Tisseur, F. },
  title = {The nonlinear eigenvalue problem},
  journal = {Acta Numerica}
}

@book{Penrose2003,
  title = {Random Geometric Graphs},
  publisher = {Oxford University Press},
  author = {Penrose,  M. },
  year = {2003},
  month = may 
}

@article{Smith2024,
  title = {An aperiodic monotile},
  volume = {4},
  number = {1},
  journal = {Combinatorial Theory},
  publisher = {California Digital Library (CDL)},
  author = {Smith,  D.  and Myers,  J.  S.  and Kaplan,  C.  S.  and Goodman-Strauss,  C. },
  year = {2024},
  month = jul 
}

@article{Lee1980,
  title = {Two algorithms for constructing a {D}elaunay triangulation},
  volume = {9},
  number = {3},
  journal = {International Journal of Computer \& Information Sciences},
  publisher = {Springer Science and Business Media LLC},
  author = {Lee,  D.  T.  and Schachter,  B.  J. },
  year = {1980},
  month = jun,
  pages = {219–242}
}

@BOOK{Taylor1997-ng,
  title     = "Introduction to Error Analysis, second edition",
  author    = "Taylor, J.  R. ",
  publisher = "University Science Books",
  edition   =  2,
  month     =  jul,
  year      =  1997,
  address   = "Sausalito, CA",
  language  = "en"
}

==> anc/supp.tex <==
\documentclass[reprint, amsmath, amssymb, aps, pra, floatfix, onecolumn, showkeys]{revtex4-2}

\usepackage{graphicx} 
\usepackage{dcolumn} 
\usepackage{bm} 

\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{bbm}
\usepackage{xcolor}
\usepackage{dsfont}

\renewcommand{\eqref}[1]{eq.~\!(\ref{#1})} 
\newcommand{\Eqref}[1]{Eq.~\!(\ref{#1})} 
\newcommand{\figref}[1]{figure~\!\ref{#1}} 
\newcommand{\Figref}[1]{Figure~\!\ref{#1}}
\newcommand{\tr}[1]{ \text{tr} \! \left({#1}\right) }
\newcommand{\dd}{\,\text{d} }
\newcommand{\grad}{ \nabla }
\newcommand{\ti}[1]{\tilde{#1}}
\newcommand\bigo[1]{\mathcal{O}\!\left(#1\right)}
\newcommand{\parsh}[2]{\frac{\partial #1}{\partial #2}}
\newcommand{\eeq}{\, = \,}
\newcommand{\Cos}[1]{\cos\!\left(#1\right)}
\newcommand{\Sin}[1]{\sin\!\left(#1\right)}
\newcommand{\Cot}[1]{\cot\!\left(#1\right)}
\newcommand{\Csc}[1]{\csc\!\left(#1\right)}
\newcommand{\Sec}[1]{\sec\!\left(#1\right)}
\newcommand{\Tan}[1]{\tan\!\left(#1\right)}
\newcommand{\Arccos}[1]{\arccos\!\left(#1\right)}
\newcommand{\Det}[1]{\text{det}\!\left(#1\right)}

\newcommand{\ket}[1]{\left| #1 \right>}
\newcommand{\bra}[1]{\left< #1 \right|}
\newcommand{\braket}[2]{\left< #1 |  #2  \right>}

\newcommand{\latv}{ r }
\newcommand{\dualv}{ \kappa }
\newcommand{\Diffu}{\mathcal{D}} 

\usepackage{cleveref}
\newcommand{\crefrangeconjunction}{--}

\usepackage{enumerate}

\newtheorem{theorem}{Theorem}

\usepackage[english]{babel}
\addto\captionsenglish{\renewcommand{\selectlanguage}[1]{}}

\begin{document}

\title{Supplemental Material for ``A continuum limit for dense spatial networks"}

\author{Sidney Holden$^{1,2}$}\email{sholden@flatironinstitute.org}
\author{Geoffrey Vasil$^{2}$}\email{gvasil@ed.ac.uk}

\affiliation{$^{1}$Center for Computational Biology, Flatiron Institute, New York, NY, USA 10010}
\affiliation{$^{2}$School of Mathematics and Maxwell Institute for Mathematical Sciences, The University of Edinburgh, EH9 3FD, United Kingdom}

\maketitle

\appendix 

\section{Nonlinear eigenvalue problem (NEP)}

For $\lambda = k^2$, the system has the general form, 
\begin{align}
    L(k) \cdot f(V) \eeq 0 
\qquad \text{where} \qquad 
    L_{vw}(k)
    \eeq 
    \begin{cases} 
        \sum_{w \sim v} K_{vw}C_{vw} \Cot{k K_{vw} / C_{vw} \ell_{vw}} & \ \text{ if } \ w = v, \\ 
        - K_{vw}C_{vw}\Csc{k K_{vw} / C_{vw}  \ell_{vw}} & \ \text{ if } \ w \sim v, \\ 
        0 & \ \ \text{otherwise.} 
    \end{cases}  \label{NLEVP}
\end{align}
The eigenvector, $f(V)$, encodes the exact values of the mathematical function $f(x)$ evaluated at the finite set of vertices, $V$. The $|V| \times |V|$ matrix, $L(k)$, depends nonlinearly on the spectral parameter, $k$, obstructing standard matrix factorizations like LU or QR. 
We solve $\det(L(k)) = 0$, for $k$ with Newton's method using Jacobi's formula for the logarithmic derivative,
\begin{align}
   k_{n+1} \eeq k_{n} - \frac{1}{\tr{L(k_{n})^{-1} L'(k_{n})}},
\end{align}
We compute the derivative, $L'(k)$ analytically from \eqref{NLEVP}. The main numerical challenge involves calculating the inverse, $L(k)^{-1}$, where we deploy sparse methods. 
For a given solution, we have $L(k)\cdot f(V) = 0$ for nontrivial $f(V)$. Therefore, the minimum singular value vanishes, $\sigma_{\min} = 0 $. We apply Newton's method directly to 
\begin{align}
    \sigma_{\min}(k)
    \eeq
    u_{\min}^{*}(k) \cdot L(k) \cdot  v_{\min}(k) \eeq 0, 
\end{align}
for respective left and right singular vectors $u_{\min}$ and $v_{\min}$. For the derivative, \cite{Sadkane2022} shows that $\sigma_{\min}'(k) = u_{\min}^{*}(k) \cdot  L'(k)  \cdot v_{\min}(k)$.
Therefore,
\begin{align} 
    k_{n + 1}
    & \eeq 
    k_{n} - \frac{\sigma_{\min}(k_{n})}{u_{\min}^{*}  (k_{n}) \cdot L'(k_{n}) \cdot v_{\min}(k_{n})}.
\end{align}
Recent work \cite{Dai2018, Sadkane2022} shows approximating $u_{\min}$ and $v_{\min}$ by inverse iteration at each step preserves local quadratic convergence for simple eigenvalues.
For symmetric $L(k)$, $u_{\min} = v_{\min}\in \mathbb{R}^{|V|}$, therefore: 
\begin{enumerate}
    \item Initiate with $k$ and calculate $u, \sigma, \sigma'$.
    \item Until convergence:
    \begin{enumerate}
        \item $k \leftarrow k - \sigma / \sigma'$
        \item $u \leftarrow L(k)^{-1} u$
        \item $u \leftarrow u / \|u\|$
        \item $\sigma \leftarrow  u \cdot L(k) \cdot  u$
        \item $\sigma' \leftarrow  u \cdot L'(k) \cdot  u$.
    \end{enumerate}
\end{enumerate}
For step (b), we use a single sparse linear solve, not the full inverse, $L(k)^{-1}$. Step (c) is not required mathematically but prevents eventual numerical overflow/underflow. The algorithm trivially parallelizes over different $k$ solutions.

\section{Multi-edges}

Consider a graph with $|G| = g$ and the following $g \times g$ block-structured adjacency matrix,
\begin{align}
\mathcal{A} = \left[\begin{array}{cc}
 A         &  B  \\
 B^{\top}  & a  \\
\end{array}\right] \qquad \text{where} \qquad  a = \left[\begin{array}{cc}
 0         &  1  \\
 1  & 0  \\
\end{array}\right],
\end{align}
which singles out two connected vertices, $v \sim w$, with local adjacency matrix, $a$. The $A$ block is a $(g-2) \times (g-2)$   adjacency matrix for the bulk of the graph, and $B$ is an $(g-2) \times 2$ matrix specifying how $v,w$ connect to the bulk. 

Now consider an augmented multi-graph with $g_{n} = g + 2(n-1)$ vertices and $g_{n} \times g_{n}$ adjacency matrix,
\begin{align}
\mathcal{A}_{n} = \left[\begin{array}{cc}
 A         &  B \otimes 1_{n}   \\
 B^{\top} \otimes 1^{\top}_{n}  & a \otimes \left( 1^{\top}_{n}  1_{n} \right)  \\
\end{array}\right] \qquad \text{where} \qquad 1_{n} = \left[\begin{array}{ccc}
 1   & \ldots & 1  \\
\end{array}\right].
\end{align}
The augmented graph has $n$ identical copies of each $v,w$ with identical connectivity structure to the rest of the graph---the equivalent of making a two-lane segment of the road into a $2n$-lane version of the same segment.


\begin{theorem}
Define the $g \times g$ weighted adjacency matrix,
\begin{align}
\widetilde{\mathcal{A}}_{n} = \left[\begin{array}{cc}
 A &  \sqrt{n}\, B  \\
 \sqrt{n}\, B^{\top}  & n\, a   \\
\end{array}\right] .
\end{align}
For the characteristic polynomials,
\begin{align}
\det(\mathcal{A}_{n} - z\, \mathcal{I}_{g_{n}}) = z^{2 (n - 1)} \, \det(\widetilde{\mathcal{A}}_{n} - z\, \mathcal{I}_{g}).
\end{align}
\end{theorem}

\begin{proof} Define the following identity matrices: $e$ $(2\times 2)$; $I$ $((g -2) \times (g -2))$; and $\mathrm{I}_{n}$ $(n\times n)$. Then,
\begin{align}
\mathcal{A}_{n} - z\, \mathcal{I}_{g_{n}} = \left[\begin{array}{cc}
 A  - z\, I       &  B \otimes 1_{n}   \\
 B^{\top} \otimes 1^{\top}_{n}  & a \otimes \left( 1^{\top}_{n}  1_{n} \right) - z\, e \otimes \mathrm{I}_{n}  \\
\end{array}\right].
\end{align}
By the block Schur complement, the full characteristic polynomial,
\begin{align}
\det(\mathcal{A}_{n} - z\, \mathcal{I}_{g_{n}}) \eeq \det(D_{n,z})\, \det(A - z I - (B \otimes 1_{n})\, D_{n,z}^{-1} \, (B^{\top} \otimes 1^{\top}_{n}) ),
\end{align}
where 
\begin{align}
D_{n,z} = a \otimes \left( 1^{\top}_{n}  1_{n} \right) - z\, e \otimes \mathrm{I}_{n}, \qquad D_{n,z}^{-1} = - \frac{1}{z^{2}-n^{2}} (n \, z^{-1} e + a ) \otimes \left( 1^{\top}_{n}  1_{n} \right) - z^{-1} e \otimes \mathrm{I}_{n},
\end{align}
which only requires $a^{2} = e$ and $1_{n} 1^{\top}_{n} = n$. The matrix $a \otimes \left( 1^{\top}_{n}  1_{n} \right)$ has eigenvalues $z = 0, \pm n$ where $D_{n,z}^{-1}$ has poles; $z = 0$ has $2(n-1)$ multiplicity because $1_{n}$ is orthogonal to any zero-sum vector. Therefore, 
\begin{align}
\det(D_{n,z}) = z^{2(n-1)}\,(z^{2} - n^{2}).
\end{align}
By direct computation,
\begin{align}
(B \otimes 1_{n})\, D_{n,z}^{-1}\, (B^{\top} \otimes 1^{\top}_{n}) = 
- \frac{1}{z^{2}-n^{2}} (\, n\, z \,BB^{\top} + n^{2} B \,a\, B^{\top}),
\end{align}
therefore,
\begin{align}
\det(\mathcal{A}_{n} - z\, \mathcal{I}_{g_{n}}) & \eeq z^{2(n-1)}\,\det(n\,a - z \, e) \, \left| A- z I +  \frac{1}{z^{2}-n^{2}} (\, n \,z \, B B^{\top} + n^{2} B \, a\, B^{\top}) \right| \\ & \eeq
z^{2(n-1)} \,  \left| \begin{array}{cc}
  A  - z \, I      &  \sqrt{n} \, B  \\
 \sqrt{n} \, B^{\top}  & n\,a - z \, e  \\
\end{array} \right|.
\end{align}
The last equality follows from Schur complementing off the block where $\det(n\, a - z \, e) = z^{2} - n^{2}$. 
\end{proof}

We can summarize the results in a way that is similar to the situation with the Sydney Harbour Bridge. Roads from all over the city meet at a junction that takes you over the bridge in one of $n = 4$ lanes (each way). Once on the bridge, you're required to stay in your chosen lane. After the bridge, you are free to pick any of a large number of roads that take you to the rest of the city. The transport through the bridge is four times larger than it would be with only one lane over the bridge. But the transport through the junctions to the rest of the city is only $2 = \sqrt{4}$ times larger. 

\section{Metric tensor comparison}

Consider the following ratio for two nearby points, $x \approx y$ on a manifold with distance,
\begin{align}
    S(x,y) \eeq \frac{(f(x)-f(y))^{2}}{\text{dist}(x,y)^{2}}.
\end{align}
For a parameterized curve, $\gamma(t)$, with $x = \gamma(0)$ to $y = \gamma(t)$, as $t\to0$,
\begin{align}
S(x,y) \, \approx \, \frac{( v \cdot  \dd{ f(x) } )^{2}}{v \cdot g(x) \cdot v}, \quad \text{as} \quad y \to x,
\end{align}
with the tangent vector (from $x$ to $y$), $v(x) = \gamma'(0)$, the local metric tensor, $g(x)$, and the local gradient 1-form, 
\begin{align}
    \dd{f} = \sum_{i = 1}^{d} \partial_{i}f \dd{x^{i}}.
\end{align}
The tangent vector, $v$, is the closest analogue to an edge in a metric graph. By definition, 
\begin{align}
    \hat{v}(x) = \frac{v(x)}{\sqrt{v(x) \cdot g(x) \cdot v(x)}}.
\end{align}
Therefore,
\begin{align}
S(x,y) \, \approx \, ( \hat{v}(x) \cdot  \dd{ f(x) } )^{2}, \quad \text{as} \quad y \to x,
\end{align}
where $\hat{v}(x)$ is ``pointing'' at $y$. Now sum $S(x,y)$ over $\text{deg}(x)$ approximately uniformly spaced direction vectors, $\hat{v}(x)$, 
\begin{align}
    \sum_{y \sim x} S(x,y)  \, \approx \, \sum_{e = 1}^{\text{deg}(x)} ( \hat{v}_{e} \cdot  \dd{ f(x) } )^{2}. \label{v-e sum}  
\end{align}
We can approximate the sum with an integral over $S^{d-1}$. In a local orthogonal basis, 
\begin{align}
g \eeq \sum_{i = 1}^{d} h_{i} \, \dd{x}^{i} \otimes \dd{x}^{i},
\end{align}
with scale factors $h_{i}>0$, $\dd{x}^{i} \cdot \partial_{j} = \delta^{i}_{j}$, and 
\begin{align}
\hat{v}_{e} = \sum_{i = 1}^{d} \frac{\hat{n}_{e}^{i}}{\sqrt{h_{i}}} \, \partial_{i}, \qquad \text{where} \qquad \sum_{i = 1}^{d} (\hat{n}_{e}^{i})^{2} \eeq 1, 
\end{align}
Using spherical polar coordinates,
\begin{align}
    \frac{1}{|S^{d-1}|} \int_{S^{d-1}} \!  \hat{n} \otimes \hat{n} \, \dd{\hat{n}} = \frac{1}{d}\, I_{d}. \label{normal-normal average}
\end{align}
Therefore,
\begin{align}
    \frac{1}{|S^{d-1}|}  \int_{S^{d-1}} ( \hat{v}_{\hat{n}} \cdot  \dd{ f(x)} )^{2} \dd{\hat{n}}  \eeq \frac{1}{d} \sum_{i}  \frac{(\partial_{i} f )^{2}}{h_{i}}  \, = \frac{1}{d} \dd{f(x)} \cdot g(x)^{-1} \cdot \dd{f(x)}.
\end{align}
Therefore,
\begin{align} 
    \sum_{y \sim x} S(x,y)  \, \approx \, \text{deg}(x) \left< (\hat{v} \cdot  \dd{f} )^{2} \right> \, \approx \, \frac{\text{deg}(x)}{d} \dd{f(x)} \cdot g(x)^{-1} \cdot \dd{f(x)}.
\end{align}
To summarize,
\begin{align}
    \sum_{y \sim x} \frac{(f(x)-f(y))^{2}}{\ell_{xy}^{2}} \, \approx \, \frac{\text{deg}(x)}{d} \, \dd{f(x)} \cdot g(x)^{-1} \cdot \dd{f(x)}.
\end{align}
If we repeat the calculation instead starting with $(f(x)-f(y))^{2}/\ell_{xy}$ then we don't know how the lengths depend on $\hat{v}$, and hence the $\hat{n} \in S^{2}$ parameters. Therefore, we cannot use \eqref{normal-normal average}. However, for constant edge lengths, 
\begin{align}
    R(x) \approx \frac{\ell \, \deg(x)}{d}\,  g(x)^{-1}, \qquad \text{tr}_{g}(R(x)) \eeq \ell \, \deg(x).
\end{align}

\section{Spiderweb}

\subsection*{Discrete solution}

For the spiderweb, the original graph problem eq.~(6) of the Main Text \cite{MainText} simplifies into decoupled radial systems.
In this case, $dr = dr(r)$ takes discrete values on the edges.
At a vertex $v(r,\theta)$, edges pointing to neighbors toward and away from the central vertex have lengths $dr_{-}(r)$ and a $dr_{+}(r)$ respectively. The Kirchhoff condition is
\begin{align}
    \frac{f_{m}(r+dr_{+})+f_{m}(r- dr_{-})}{2\sin(k\,dr)} + \left[ \frac{\cos ( m \, d\theta )}{\sin\! \left(k r\, d\sigma \right)} - \cot(k r\, d\sigma) - \frac{\cot (k\, dr_{+}) + \cot (k \, dr_{-})}{2} \vphantom{\left(\frac{1}{2}\right)} \right] f_{m}(r)
    \eeq 
    0,
\label{eq:discrete_Fourier_spider}
\end{align}
where $d\sigma = 2\sin ( d\theta/2)$ and $|m| \le M = 2\pi/d\theta$. 
As $dr,d\theta \to 0$ with $\rho = dr/d\theta \sim \mathcal{O}(1)$, \eqref{eq:discrete_Fourier_spider} reduces exactly to eq.~(22) of the Main Text \cite{MainText} at leading order. 
The vertex (with $M$ neighbors) at the origin requires special care. 
For the discrete case, 
\begin{align}
    f_{m}(0) \cos (k\, dr) - f_{m}(dr) \,  \delta_{m,0} 
    \eeq 
    0,
\end{align}
with Kronecker-$\delta_{m,0}$. 
As $dr \to 0$, the center conditions are
\begin{align}
    f_{m}(0) 
    & \eeq  
    0  \quad \text{if} \quad m \ne 0, 
    \\
    f_{0}'(0) 
    &\eeq  
    0 \quad \text{if} \quad m = 0.
\end{align}
Analyzing the PDE within an $\varepsilon$-ball around the origin produces identical center conditions.

\subsection*{Construction for $\rho(r) = r / \gamma$}
y
We set $\gamma = 1$ for the example in the Main Text \cite{MainText}. The relationship $dr = r d\theta$ requires a recurrence relation for constructing the radial distribution of vertices with coordinates $r \in \{r_{V_{r} - 1} = 0, \ \ldots \ , \ r_{0} = 1\}$.  
Starting from the boundary vertex,
\begin{align}
    r_{n}
    \eeq 
    r_{0}(1 - d\theta)^{n}.
\end{align}
For some fixed $d\theta = 2\pi / V_{\theta}$, we have $r_{V_{r} - 1} \neq 0$.
We therefore calculate up to $r_{V_{r} - 2}$ and simply fix the final vertex at the origin.
We can pick the ratio of the number of radial to angular vertices $V_{r} = \alpha V_{\theta} = \alpha M$ to approximate the theoretical limiting structure.
Then
\begin{align}
    \lim_{M \to \infty} v_{M}
    \eeq 
    \lim_{M \to \infty} v_{0} \left(1 - \frac{2 \pi}{M}\right)^{\alpha M} 
    \eeq
    e^{-2 \pi \alpha}.
\end{align}
Setting $\alpha = 2$, then as $M \to \infty$,  
\begin{align}
    dr_{\text{last}} \eeq 
    e^{-4 \pi}, \qquad 
    dr_{\text{2nd last}}
    \eeq \frac{4 \pi}{M} \, dr_{\text{last}} + \mathcal{O}(M^{-2}).
\end{align}
The jump to the origin is nonzero in the limit, while the second last $dr$ does limit to 0. 
However, this setup is sufficient to show convergence).

\subsection*{Numerical convergence to continuum limit}

We now present numerical convergence results for spiderwebs of increasing density from Main Text \cite{MainText}.
We compare numerical solutions of the graph NEP to the continuum solutions:
\begin{align}
    f_{j,0}(r) \, \propto \,  \Cos{  (j+\tfrac{1}{2})\pi \,r  }, \;  \; k_{j,0} 
    \eeq 
    \frac{(j+\tfrac{1}{2})\pi}{\sqrt{1+\gamma}}.
    \label{eq:Bessel_m_zero}
\end{align}
and
\begin{align} 
    f_{j,m}(r) \, \propto \, \sqrt{r} J_{\nu}(\zeta_{j,\nu}\, r), \quad \nu = \sqrt{\gamma\,  m^2+\tfrac{1}{4}\, },
    \label{eq:Bessel_m_nonzero}
\end{align}

\begin{figure}
    \centering
    \includegraphics[width=0.4\linewidth]{spiderweb_convergence.png}
    \caption{(a) \& (b) show graph eigenvalues/eigenmodes converging to the PDE values (\crefrange{eq:Bessel_m_nonzero}{eq:Bessel_m_zero}) for increasing numbers $N_{r}$ of radial vertices. The $m = 0$ modes converge faster than the $m > 0$ solutions.}
    \label{fig:spiderweb_convergence}
\end{figure}

\section{Discrete homogenization}

The  Main Text \cite{MainText} relies on a covering atlas,
\begin{align}
\mathcal{X} = \{ x \subseteq V \}, \quad \text{with} \quad V = \bigcup_{x \in \mathcal{X}} x.
\end{align}
We also define the discrete ``partition of unity'',
\begin{align}
    \rho_{v} \, = \, \frac{1}{|\mathcal{X}_{v}|}, \qquad \mathcal{X}_{v}\,  =\, \{ x \in \mathcal{X}\, ; \, v \in x\},
\end{align}
such that 
\begin{align}
 \sum_{v \in V} \rho_{v} \, = \, |V|. 
\end{align}
The Main Text relies on the following summation identity,
\begin{align} 
    \sum_{x,y \in \mathcal{X}} \sum_{ v \in x } \sum_{ (w  \in y) \sim v } \rho_{v} \, \rho_{w}
    &\eeq
    \sum_{x\in \mathcal{X}} \sum_{ v \in x }  \rho_{v} \sum_{y\in \mathcal{X}}  \sum_{ (w  \in y) \sim v }  \rho_{w} \nonumber  \\ 
    &\eeq \sum_{v\in V} \sum_{ x \in \mathcal{X}_{v} }  \rho_{v} \sum_{y\in \mathcal{X}}  \sum_{ (w  \in y) \sim v }  \rho_{w} \nonumber  \\ 
    &\eeq \sum_{v\in V}  \sum_{y\in \mathcal{X}}  \sum_{ (w  \in y) \sim v }  \rho_{w} 
    \nonumber  \\ 
    &\eeq \sum_{v\in V} \sum_{ w \sim v }  \sum_{y\in \mathcal{X}_{w}}   \rho_{w} \nonumber  \\ 
    &\eeq \sum_{v\in V} \sum_{ w \sim v },  
\end{align}
which counts the total number vertices twice. 
We reorganize the correction problem, eq.(51) in the Main Text \cite{MainText}, into a compact form using Hilbert spaces over the vertex and edge states within $x \in \mathcal{P}(V)$. 
First, define the $\xi$ state vector,
\begin{align}
\ket{\xi_{x}} = \sum_{v \in x} \xi_{v} \otimes \ket{v}, \label{xi state vector} 
\end{align}
with the orthonormal basis 
\begin{align}
    \braket{v}{v'} \eeq \delta_{v,v'}.
\end{align}
We use the tensor product for \eqref{xi state vector} because the $\xi_{v} \in T_{x} M$ are themselves vectors in the local tangent space. 
We define the basis for edges in terms of vertex pairs, $v,w \in x$, and a lattice vector $r \in \Lambda_{x} \subset T_{x} M$. The basis elements are defined provided $w+r\sim v$ or $v - r \sim w$, with the anti-symmetry 
\begin{align}
    \ket{v,w,r} \eeq -\ket{w,v,-r}. \label{edge-symmetry}
\end{align}
We define the edge Hilbert space 
\begin{align}
    \mathcal{H}_{x} = \text{span}\! \left\{ \ket{v,w,r} \right\},
\end{align}
where 
\begin{align}
    \braket{v,w,r}{v',w',r'} \eeq \delta_{v,v'}\, \delta_{w,w'}\,\delta_{r,r'}. \label{edge Hilbert metric}
\end{align}
We define the discrete derivative operator, 
\begin{align}
    \mathrm{d} \eeq 
    \frac{1}{2}
    \sum_{r\in \Lambda_{x}} \sum_{v,w \in x} \ket{ v, w ,r} 
   \left( \bra{w} - \bra{v} \right),
\end{align}
which takes the $\xi_{w} - \xi_{v}$ difference and places the value on every $v\to w+r$ edge.
We include the factors of $1/2$ to account for the redundancy resulting in \eqref{edge-symmetry}.
The correction problem also has inverse length factors; hence we define the proper transposes,  
\begin{align}
     \ket{v}^{*} \eeq \bra{v},\qquad \ket{v,w,r}^{*}  \eeq \frac{1}{\ell^{(K)}_{v,w+r}} \bra{v,w,r}.
\end{align}
So that $*$ is an involution,
\begin{align}
 \bra{v,w,r}^{*} \, = \, \ell^{(K)}_{v,w+r} \, \ket{v,w,r}.
\end{align}
That is, the vertex basis behaves in the simple way one might expect. But the edge-basis transpose is weighted such that, for any state $\ket{t_{x}} \in \mathcal{H}_{x}$,
\begin{align}
    \ket{t_{x}}^{\!*} \eeq \bra{t_{x}} \text{K}_{x},
\end{align}
where
\begin{align}
    \mathrm{K}_{x} \eeq  \frac{1}{2}\sum_{r \in \Lambda_{x}}  \sum_{v,w \in x} \frac{1}{\ell^{(K)}_{v,w+r}} \ket{v,w,r}\bra{v,w,r}. \label{Kx def}
\end{align}
We define the right-hand side edge vector 
\begin{align}
    \ket{r_{x}} \eeq \frac{1}{2}\sum_{r\in \Lambda_{x}} \sum_{v, w \in x} r\otimes \ket{v,w,r}. \label{r-ket}
\end{align}
Again, we use the tensor product because the lattice is a subset of the tangent space $r\in T_{x}M$.
Both $\mathrm{d}$ and $\ket{r_{x}}$ are invariant under the action $(v,w,r) \to (w,v,-r)$.
Finally, the correction problem becomes 
\begin{align}
    \mathrm{d}^{*}\mathrm{d} \ket{ \xi_{x} } 
    \eeq 
    - \mathrm{d}^{*}  \ket{ r_{x} },
    \label{eq:metric_graph_cell_problem}
\end{align}
The difference operator, $\mathrm{d}$, has the constant null-vector, 
\begin{align}
    \ket{x} \eeq \sum_{v \in x} \ket{v}.
\end{align}
\Eqref{eq:metric_graph_cell_problem} is solvable (non-uniquely) because $\bra{x} \mathrm{d}^{*} = 0$. We impose the gauge-fixing condition, 
\begin{align}
    \braket{x}{\xi_{x}} \eeq 0.
    \label{eq:gauge_condition}
\end{align}
\Eqref{eq:metric_graph_cell_problem} is an exact discrete analogue of asymptotic homogenization for PDEs \cite{Allaire1992, Nguetseng2003, Nguetseng2004}. In particular, \Eqref{eq:metric_graph_cell_problem} is called the ``cell problem'' or ``corrector equation'' for regularizing continuous elliptic operators with rapidly varying non-constant coefficients. Recent work also exists on discrete versions of the homogenization problem \cite{Biskup2011, Gloria2011}. To our knowledge, no work on homogenization yet exists on the continuous limit for metric graphs. 
\Eqref{eq:metric_graph_cell_problem} also takes the simpler form 
\begin{align}
    \mathrm{d}^{*}  \ket{t_{x}} = 0,  \label{dstar condition}
\end{align}
where 
\begin{align}
    \ket{t_{x}} \eeq \ket{r_{x}} + \mathrm{d} \ket{\xi_{x}},
\end{align}
which implies, $\ket{t_{x}} = (1 - \mathrm{d} ( \mathrm{d}^{*} \mathrm{d})^{+} \mathrm{d}^{*})\ket{r_{x}}$ where $\mathrm{d}^{+}$ is the Moore-Penrose pseudoinverse.
However,  $\mathrm{d} ( \mathrm{d}^{*} \mathrm{d})^{+} \mathrm{d}^{*} = \mathrm{d} \,\mathrm{d}^{+}$.
Therefore,
\begin{align}
    \ket{t_{x}} \eeq (1 - \mathrm{d} \,\mathrm{d}^{+}) \ket{r_{x}} 
\end{align}
Note the vectors $r_{x} \in \Lambda_{x} \subset T_{x}M$. But in general, $t_{x} \in T_{x}M$, but not necessarily the lattice. 
\Eqref{dstar condition} is also equivalent to the Hodge decomposition,  
\begin{align} 
    \ket{r_{x}} = -\mathrm{d} \ket{\xi_{x}} + \delta \ket{\phi_{x}}, 
\end{align} 
where $\delta^{*}$ is the ``cycle-space'' operator \cite{Gross2018} such that 
\begin{align}
    \delta^{*} \mathrm{d} = 0. 
\end{align}
Therefore,
\begin{align}
    \delta^{*}\delta \ket{\phi_{x}} = \delta^{*} \ket{r_{x}},
\end{align}
however, $\delta$ has linearly independent columns ($\ket{\phi_{x}}$ has no gauge freedom), therefore $\delta^{*}\delta$ is directly invertible and, 
\begin{align}
    \ket{t_{x}} = \delta (\delta^{*}\delta)^{-1} \delta^{*} \ket{r_{x}} = \delta \, \delta^{+} \ket{r_{x}},
\end{align}
where
\begin{align}
  \mathrm{d} \,\mathrm{d}^{+} + \delta \, \delta^{+} = 1  
\end{align}
Recall $r, \xi_{v} \in T_{x}M$ and therefore $\ket{t_{x}} \in T_{x}M \otimes \mathcal{H}_{x}$. Therefore, the regularized edge conductivity tensor, 
\begin{align} 
    \label{regular R def}
    \mathcal{K}(x) 
    & \eeq  
    \mathrm{tr}_{\mathcal{H}_{x}}\!\! \left( \ket{t_{x}}\otimes  \ket{t_{x}} \right),
\end{align} 
where $\mathrm{tr}_{\mathcal{H}_{x}}$ represents the partial trace over $\mathcal{H}_{x}$ with respect to the metric, $\mathrm{K}_{x}$. That is, for any $\ket{e}, \ket{f} \in \mathcal{H}_{x}$, and $t,s \in T_{x}M$, 
\begin{align}
    \mathrm{tr}_{\mathcal{H}_{x}}\!\! \left( (t \otimes \ket{e}) \otimes  (s \otimes \ket{f}) \right)
    \eeq 
     \bra{e} \mathrm{K}_{x} \! \ket{f}\, t \otimes s. 
\end{align}
Unlike in the original case, we lose the direct connection between $\tr{\mathcal{K}}$ and $\mathcal{C}$. In all of our examples, we observe $\tr{\mathcal{K}} \le \mathcal{C} / d$ (for $d$ the dimension of $M$); we don't know if this holds in general. 

\section{Truncated square graph}

The unit graph of the periodic truncated square graph has an adjacency structure,
\[
\begin{array}{r l l l l l}
    v_{N} & \sim \ v_{S}+ e_2 & , & v_{E} & , & v_{W} \\
    v_{S} & \sim \ v_{N}- e_2 & , & v_{E} & , & v_{W} \\
    v_{E} & \sim \ v_{N} & , & v_{S} & , & v_{W} + e_1 \\
    v_{W} & \sim \ v_{N} & , & v_{S} & , & v_{E} - e_1
\end{array}
\]
We order the basis vectors in the vertex and edge Hilbert spaces, respectively, as
\begin{align}
    \{\ket{N}, \ket{S},& \ket{E}, \ket{W}\} \label{eq:vertex_basis}
    \\
    \{\ket{N, E, 0}, \ket{N, W, 0}, \ket{S, E, 0},& \ket{S, W, 0}, \ket{N, S, a_{2}}, \ket{E, W, a_{1}}\}. \label{eq:edge_basis}
\end{align} 
The discrete derivative is
\begin{align}
    \dd 
    & \eeq 
    \frac{1}{2}\bigg(
    \ket{N, E, 0}(\bra{E} - \bra{N}) + \ket{N, W, 0}(\bra{W} - \bra{N}) + \ket{N, S, a_{2}}(\bra{S} - \bra{N})
    \nonumber \\
    & \qquad +
    \ket{S, E, 0}(\bra{E} - \bra{S}) + \ket{S, W, 0}(\bra{W} - \bra{S}) + \ket{S, N, -a_{2}}(\bra{N} - \bra{S})
    \nonumber \\
    & \qquad +
    \ket{E, N, 0}(\bra{N} - \bra{E}) + \ket{E, S, 0}(\bra{S} - \bra{E}) + \ket{E, W, a_{1}}(\bra{W} - \bra{E})
    \nonumber \\
    & \qquad +
    \ket{W, N, 0}(\bra{N} - \bra{W}) + \ket{W, S, 0}(\bra{S} - \bra{W}) + \ket{W, E, -a_{1}}(\bra{E} - \bra{W}) \bigg).
\end{align}
Grouping terms by symmetry $\ket{v,w,\latv} = -\ket{w,v,-\latv}$,  
\begin{align}
    \dd 
    & \eeq 
    \ket{N, E, 0}(\bra{E} - \bra{N}) + \ket{N, W, 0}(\bra{W} - \bra{N}) 
    + \ket{S, E, 0}(\bra{E} - \bra{S}) 
    \nonumber \\ 
    & \quad +
    \ket{S, W, 0}(\bra{W} - \bra{S}) + \ket{N, S, a_{2}}(\bra{S} - \bra{N}) + \ket{E, W, a_{1}}(\bra{W} - \bra{E}).
\end{align}
In matrix form, following the ordering in \crefrange{eq:vertex_basis}{eq:edge_basis}, we have
\begin{align}
    \mathrm{d}
    \eeq 
    \begin{bmatrix}
        -1 & 0 & 1 & 0 \\
        -1 & 0 & 0 & 1 \\
        0 & -1 & 1 & 0 \\
        0 & -1 & 0 & 1 \\
        -1 & 1 & 0 & 0 \\
        0 & 0 & -1 & 1
    \end{bmatrix}, \qquad \text{and} \qquad \mathrm{d}^{*} \mathrm{d}
    \eeq 
    \frac{1}{\ell} \left[
    \begin{array}{rrrr}
        3 & -1 & -1 & -1 \\
        -1 & 3 & -1 & -1 \\
        -1 & -1 & 3 & -1 \\
        -1 & -1 & -1 & 3
    \end{array}\right] . 
\end{align}
The discrete Laplacian happens to coincide with a fully connected 4-vertex graph,
\begin{align}
    \mathrm{d}^{*} \mathrm{d}
    \eeq 
    \sum_{v,w \in V_{x}} (4\,\delta_{v,w} - 1) \ket{v} \bra{w}.
\end{align}
For the right-hand side, 
\begin{align}
    \ket{r_{x}}
    & \eeq 
    0 \otimes \big(\ket{N, W, 0} + \ket{N, S, 0} + \ket{S, E, 0} + \ket{S, W, 0}\big) + a_{2} \otimes \ket{N, S, a_{2}} + a_{1} \otimes \ket{E, W, a_{1}}
    \\ 
    \mathrm{d}^{*} \ket{r_{x}}
    &\eeq 
    \frac{1}{\ell} \big(
    a_{2} \otimes \left(\ket{S} - \ket{N}\right) + a_{1} \otimes \left(\ket{W} - \ket{E}\right) \big) ,
\end{align}
which in matrix notation is
\begin{align}
    \dd^{*} \ket{r_{x}}
    \eeq 
    \left[
    \begin{array}{rr}
        0 & -\alpha \\ 
        0 & \alpha \\
        -\alpha & 0 \\
        \alpha & 0
    \end{array}\right],
\end{align}
where $\alpha = \|a_{1}\| = \|a_{2}\|$.
Altogether, the solution to the corrector equation eq.~\ref{eq:metric_graph_cell_problem} with the gauge-fixing condition eq.~\ref{eq:gauge_condition} is
\begin{align}
    \dd^{*}\dd \ket{\xi_{x}}
    \eeq 
    -\dd^{*} \ket{r_{x}}
    \quad \Rightarrow \quad 
    \ket{\xi_{x}}
    \eeq
    -\frac{\ell}{4} \dd^{*} \ket{r_{x}}.
\end{align}
We now have
\begin{align}
    \ket{t_{x}}
    \eeq 
    \frac{a_{1}-a_{2}}{4} \otimes \left(\ket{N, E, 0} - \ket{S, W, 0} \right) + \frac{a_{1}+a_{2}}{4} \otimes \left(\ket{S, E, 0} - \ket{N, W, 0} \right) + \frac{1}{2} \ket{r}
    \eeq 
    \frac{\alpha}{4}
    \left[
    \begin{array}{rr}
        1 & -1 \\
        -1 & -1 \\
        1 & 1 \\
        -1 & 1 \\
        0 & 2 \\
        2 & 0
    \end{array}\right].
\end{align}
Therefore,
\begin{align}
    \mathcal{K}(x)
    \eeq 
    \frac{\alpha^{2} \ell}{2} I
    , \qquad 
    \mathcal{C}(x)
    \eeq 
    6 \ell.
\end{align}
For completeness, 
\begin{align}
    \delta \eeq \left[
\begin{array}{rrr}
 -1 & 1 & 1 \\
 0 & -1 & -1 \\
 1 & 0 & -1 \\
 0 & 0 & 1 \\
 0 & 1 & 0 \\
 1 & 0 & 0 \\
\end{array}
\right], \qquad  \delta^{*}\delta \eeq   \left[
\begin{array}{rrr}
 3 & -1 & -2 \\
 -1 & 3 & 2 \\
 -2 & 2 & 4 \\
\end{array}
    \right], \qquad \delta \delta^{+} \eeq \frac{1}{4}\left[
\begin{array}{rrrrrr}
 2 & -1 & -1 & 0 & 1 & -1 \\
 -1 & 2 & 0 & -1 & -1 & -1 \\
 -1 & 0 & 2 & -1 & 1 & 1 \\
 0 & -1 & -1 & 2 & -1 & 1 \\
 1 & -1 & 1 & -1 & 2 & 0 \\
 -1 & -1 & 1 & 1 & 0 & 2 \\
\end{array}
\right].
\end{align}

\section{Truncated trihexagonal graph}

The unit graph of the periodic truncated trihexagonal graph has an adjacency structure,
\[
\begin{array}{c@{\hskip 0.5in}c}
    \begin{array}{r l l l l l}
        v_{0} & \sim \ v_{1} & , & v_{7} + e_1 & , & v_{11} \\
        v_{1} & \sim \ v_{0} & , & v_{2} & , & v_{6} + e_1 \\
        v_{2} & \sim \ v_{1} & , & v_{3} & , & v_{9} + e_1 - e_2 \\
        v_{3} & \sim \ v_{2} & , & v_{4} & , & v_{8} + e_1 - e_2 \\
        v_{4} & \sim \ v_{3} & , & v_{5} & , & v_{11} - e_2 \\
        v_{5} & \sim \ v_{4} & , & v_{6} & , & v_{10} - e_2 \\
    \end{array}
    & \hspace{1.5cm}
    \begin{array}{r l l l l l}
        v_{6} & \sim \ v_{1} - e_1 & , & v_{5} & , & v_{7} \\
        v_{7} & \sim \ v_{0} - e_1 & , & v_{6} & , & v_{8} \\
        v_{8} & \sim \ v_{3} - e_1 + e_2 & , & v_{7} & , & v_{9} \\
        v_{9} & \sim \ v_{2} - e_1 + e_2 & , & v_{8} & , & v_{10} \\
        v_{10} & \sim \ v_{5} + e_2 & , & v_{9} & , & v_{11} \\
        v_{11} & \sim \ v_{0} & , & v_{4} + e_2 & , & v_{10}. \\
    \end{array}
\end{array}
\]
The graph NEP reduces to $L_{x}(k)f(V_{x}) = 0$ where $f(V_{x}) = ( \, f_{0} \ \ f_{1} \ \ \ldots \ \ f_{11} \, )^{\top}$ and 
\begin{align}
L_0(k)
\, = \,
\left[
\begin{array}{cccccccccccc}
 -3\gamma & 1 & 0 & 0 & 0 & 0 & 0 & z_{1} & 0 & 0 & 0 & 1 \\
 1 & -3\gamma & 1 & 0 & 0 & 0 & z_{1} & 0 & 0 & 0 & 0 & 0 \\
 0 & 1 & -3\gamma & 1 & 0 & 0 & 0 & 0 & 0 & z_{1} \bar{z}_{2} & 0 & 0 \\
 0 & 0 & 1 & -3\gamma & 1 & 0 & 0 & 0 & z_{1} \bar{z}_{2} & 0 & 0 & 0 \\
 0 & 0 & 0 & 1 & -3\gamma & 1 & 0 & 0 & 0 & 0 & 0 & \bar{z}_{2} \\
 0 & 0 & 0 & 0 & 1 & -3\gamma & 1 & 0 & 0 & 0 & \bar{z}_{2} & 0 \\
 0 & \bar{z}_{1} & 0 & 0 & 0 & 1 & -3\gamma & 1 & 0 & 0 & 0 & 0 \\
 \bar{z}_{1} & 0 & 0 & 0 & 0 & 0 & 1 & -3\gamma & 1 & 0 & 0 & 0 \\
 0 & 0 & 0 & \bar{z}_{1} z_{2} & 0 & 0 & 0 & 1 & -3\gamma & 1 & 0 & 0 \\
 0 & 0 & \bar{z}_{1} z_{2} & 0 & 0 & 0 & 0 & 0 & 1 & -3\gamma & 1 & 0 \\
 0 & 0 & 0 & 0 & 0 & z_{2} & 0 & 0 & 0 & 1 & -3\gamma & 1 \\
 1 & 0 & 0 & 0 & z_{2} & 0 & 0 & 0 & 0 & 0 & 1 & -3\gamma \\
\end{array}
\right],
\end{align}
where $z_{j} = e^{i \vartheta_{j}}$.
Setting the determinant,
\begin{align}
    \det{ (L_{0}(k) ) } &= \sum_{j = 0}^{6} (-9\gamma^{2})^{j}\, \mathrm{D}_{2j} 
    \ = \ 0 
    \qquad \qquad  \text{where} \qquad \qquad 
    \begin{array}{rl}
        \mathrm{D}_{0}  & \!=\, (3\gamma_{\text{H}})^{4}, \\ 
        \mathrm{D}_{2} & \!=\, 4 (3\gamma_{\widetilde{\text{H}}})^{2}+30 (3\gamma_{\text{H}})^{2}, \\ 
        \mathrm{D}_{4} & \!=\, 3 \left(10 (3\gamma_{\text{H}})^{2}+59\right), \\
        \mathrm{D}_{6} & \!=\, 6 (3\gamma_{\text{H}})^{2} + 262, \\
        \mathrm{D}_{8} & \!=\, 111, \\
        \mathrm{D}_{10} & \!=\, 18, \\  
        \mathrm{D}_{12} & \!=\, 1,
    \end{array}
    \label{eq:truncated_trihexagonal_graph_dispersion_relation}
\end{align}
where, $\gamma_{\text{H}}$ is the hexagon solution from eq.~(34) of the Main Text \cite{MainText} and,
\begin{align}
    \gamma_{\text{H}} 
     \eeq \frac{|1 + e^{i \vartheta_{1}}+e^{i \vartheta_{2}}|}{3}, \qquad \gamma_{\widetilde{\text{H}}}  
    \eeq  
    \frac{|1 + e^{i (\vartheta_{1} - 2\vartheta_{2} ) } + e^{i (2\vartheta_{1} -  \vartheta_{2} ) }|}{3}.
\end{align}
The lattice vectors are 
\begin{align}
    a_{1},\, a_{2} \eeq \frac{(3+\sqrt{3}) \ell}{2}\, ( \sqrt{3}, \pm 1).
\end{align}
As $\ell \to 0$, the limiting dispersion relation, 
\begin{align}
    k^{2} \eeq \frac{2+\sqrt{3}}{4} \, 
    \frac{\kappa \cdot \kappa }{2} + \mathcal{O}(\ell^{2}),
\end{align}
where $(2+\sqrt{3})/4 \approx 0.933013$. The effective dimension is $d_{\text{eff.}} \approx 2.14359$.
For the homogenized PDE, we have
\begin{align}
    \mathrm{d} \eeq & \nonumber \\ &
    \ket{0,1,0}(\bra{0}-\bra{1})+ \nonumber \\ &
    \ket{1,2,0}(\bra{1} -\bra{2})+ \nonumber \\ &
    \ket{2,3,0}(\bra{2}-\bra{3})+ \nonumber \\ &
    \ket{3,4,0}(\bra{3}-\bra{4})+ \nonumber \\ &
    \ket{4,5,0}(\bra{4}-\bra{5})+ \nonumber \\ &
    \ket{5,6,0}(\bra{5}-\bra{6})+ \nonumber \\ &
    \ket{6,7,0}(\bra{6}-\bra{7})+ \nonumber \\ &
    \ket{7,8,0}(\bra{7}-\bra{8})+ \nonumber \\ &
    \ket{8,9,0}(\bra{8}-\bra{9})+ \nonumber \\ &
    \ket{9,10,0}(\bra{9}-\bra{10})+ \nonumber \\ &
    \ket{10,11,0}(\bra{10}-\bra{11})+ \nonumber \\ &
    \ket{11,0,0}(\bra{11}-\bra{0})+ \nonumber \\ &
    \ket{0,7,a_{1}}(\bra{0}-\bra{7})+ \nonumber \\ &
    \ket{1,6,a_{1}}(\bra{1}-\bra{6})+ \nonumber \\ &
    \ket{10,5,a_{2}}(\bra{10}-\bra{5})+ \nonumber \\ &
    \ket{11,4,a_{2}}(\bra{11}-\bra{4})+ \nonumber \\ &
    \ket{8,3,a_{2}-a_{1}}(\bra{8}-\bra{3})+ \nonumber \\ &
    \ket{9,2,a_{2}-a_{1}}(\bra{9}-\bra{2})
\end{align}

\begin{align}
   \mathrm{d} = \left[
\begin{array}{rrrrrrrrrrrrr}
 1 & -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0
   & 0 & 0 & 0 & \\
 0 & 1 & -1 & 0 & 0 & 0 & 0 & 0 & 0
   & 0 & 0 & 0 & \\
 0 & 0 & 1 & -1 & 0 & 0 & 0 & 0 & 0
   & 0 & 0 & 0 & \\
 0 & 0 & 0 & 1 & -1 & 0 & 0 & 0 & 0
   & 0 & 0 & 0 & \\
 0 & 0 & 0 & 0 & 1 & -1 & 0 & 0 & 0
   & 0 & 0 & 0 & \\
 0 & 0 & 0 & 0 & 0 & 1 & -1 & 0 & 0
   & 0 & 0 & 0 & \\
 0 & 0 & 0 & 0 & 0 & 0 & 1 & -1 & 0
   & 0 & 0 & 0 & \\
 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & -1
   & 0 & 0 & 0 & \\
 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1
   & -1 & 0 & 0 & \\
 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0
   & 1 & -1 & 0 & \\
 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0
   & 0 & 1 & -1 & \\
 -1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0
   & 0 & 0 & 1 & \\
 0 & 1 & 0 & 0 & 0 & 0 & -1 & 0 & 0
   & 0 & 0 & 0 & \\
 1 & 0 & 0 & 0 & 0 & 0 & 0 & -1 & 0
   & 0 & 0 & 0 & \\
 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0
   & 0 & 0 & 1 & \\
 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0
   & 0 & 1 & 0 & \\
 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & 0
   & 1 & 0 & 0 & \\
 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 1
   & 0 & 0 & 0 & \\
\end{array}
\right]
\end{align}

\begin{align}
   \mathrm{d}^{*} \mathrm{d} \eeq \frac{1}{\ell} \left[
\begin{array}{rrrrrrrrrrrrr}
 3 & -1 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & -1 &\\
 -1 & 3 & -1 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 &\\
 0 & -1 & 3 & -1 & 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 &\\
 0 & 0 & -1 & 3 & -1 & 0 & 0 & 0 & -1 & 0 & 0 & 0 &\\
 0 & 0 & 0 & -1 & 3 & -1 & 0 & 0 & 0 & 0 & 0 & -1 &\\
 0 & 0 & 0 & 0 & -1 & 3 & -1 & 0 & 0 & 0 & -1 & 0 &\\
 0 & -1 & 0 & 0 & 0 & -1 & 3 & -1 & 0 & 0 & 0 & 0 &\\
 -1 & 0 & 0 & 0 & 0 & 0 & -1 & 3 & -1 & 0 & 0 & 0 &\\
 0 & 0 & 0 & -1 & 0 & 0 & 0 & -1 & 3 & -1 & 0 & 0 &\\
 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & -1 & 3 & -1 & 0 &\\
 0 & 0 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & -1 & 3 & -1 &\\
 -1 & 0 & 0 & 0 & -1 & 0 & 0 & 0 & 0 & 0 & -1 & 3 &\\
\end{array}
\right]
\end{align}
Also,
\begin{align}
\delta \eeq \left[
\begin{array}{rrrrrrr}
 0 & 0 & 0 & 0 & -1 & 0 & 1 \\
 0 & 0 & 0 & 0 & -1 & -1 & 1 \\
 0 & 1 & 0 & 0 & -1 & -1 & 1 \\
 1 & 1 & 0 & 0 & -1 & -1 & 1 \\
 1 & 1 & 0 & 1 & -1 & -1 & 1 \\
 1 & 1 & 1 & 1 & -1 & -1 & 1 \\
 1 & 1 & 1 & 1 & -1 & 0 & 1 \\
 1 & 1 & 1 & 1 & 0 & 0 & 1 \\
 0 & 1 & 1 & 1 & 0 & 0 & 1 \\
 0 & 0 & 1 & 1 & 0 & 0 & 1 \\
 0 & 0 & 0 & 1 & 0 & 0 & 1 \\
 0 & 0 & 0 & 0 & 0 & 0 & 1 \\
 0 & 0 & 0 & 0 & 0 & 1 & 0 \\
 0 & 0 & 0 & 0 & 1 & 0 & 0 \\
 0 & 0 & 0 & 1 & 0 & 0 & 0 \\
 0 & 0 & 1 & 0 & 0 & 0 & 0 \\
 0 & 1 & 0 & 0 & 0 & 0 & 0 \\
 1 & 0 & 0 & 0 & 0 & 0 & 0 \\
\end{array}
\right], \qquad \text{with} \qquad \delta^{*}\delta \eeq 
      \left[
\begin{array}{rrrrrrr}
 6 & 5 & 3 & 4 & -4 & -3 & 5 \\
 5 & 8 & 4 & 5 & -5 & -4 & 7 \\
 3 & 4 & 6 & 5 & -2 & -1 & 5 \\
 4 & 5 & 5 & 8 & -3 & -2 & 7 \\
 -4 & -5 & -2 & -3 & 8 & 5 & -7 \\
 -3 & -4 & -1 & -2 & 5 & 6 & -5 \\
 5 & 7 & 5 & 7 & -7 & -5 & 12 \\
\end{array}
\right]
\end{align}

\section{Uncertainty on the log scale}\label{app:Uncertainty on the log scale}

A general log-log plot shows $\log(y)$ versus $\log(x)$ for positive $y>0$; in our case relative errors. 
However, showing \textit{uncertainty} on a log-log plot by including $y \pm \Delta y$ (where e.g. $\Delta y$ is the standard deviation) fails when $y - \Delta y \leq 0$.
We instead display uncertainty by plotting $\text{log}(y) \pm \Delta \text{log}(y)$ \cite{Taylor1997-ng}.
To leading order,
\begin{align}
    \Delta \text{log}(y) \, \approx\, \text{log}\left(1 + \frac{\Delta y}{y}\right).
\end{align}
Therefore,
\begin{align}
    \text{log}(y) \pm \Delta \text{log}(y)
    \, \approx\,  \begin{cases} \log( y + \Delta y) & \Delta y > 0 \\  
    \log( y/(1+ \Delta y/y)) & \Delta y < 0.
    \end{cases}
\end{align}

\section{The numerical convergence to isotropy} 

The deviatoric conductivity is defined as
\begin{align}
    \Sigma
    \eeq 
    \frac{\, \mathcal{K}}{\tr{\mathcal{K}}}  - \frac{1}{d}I.
\end{align}
For a graphs $G_n$ of increasing densities, we show that the deviatoric conductivity $\|\Sigma_{n}\| \to 0$; see \figref{fig:random_homogenized_R_convergence}. 
Therefore, $\mathcal{K}_{n} \propto I$, where $I$ is the identity. 

\begin{figure}
    \centering
    \includegraphics[width = \textwidth]{random_homogenized_R_convergence.png}
    \caption{The deviatoric conductivity, $\Sigma_{n} = \mathcal{O}(\ell)$ as $|V_{n}| \to \infty$ and $\ell \to 0$.
    We display uncertainties in log-space as defined in \S\ref{app:Uncertainty on the log scale}.}
    \label{fig:random_homogenized_R_convergence}
\end{figure}

\section{Numerical convergence for random graphs}\label{sec:Numerical convergence for random graphs}

We demonstrate numerical convergence of the graph eigenmodes to the PDE eigenmodes for the graphs of section \S Random Graphs (see \cite{MainText}).
For the graph NEP, we conduct a high-density search in the range $0 < k < 10$ (expecting values near $0 < \pi\sqrt{2 \Diffu} < 10$).
For each NEP eigenpair $(k, f(V))$, we construct the corresponding graph eigenfunction, $f^{G}$.
Because the $f_{m,n}$ eigenfunctions are all mutually degenerate (\textit{i.e.}, $\lambda_{m,n} = 4\pi^{2} \Diffu$), any linear combination is an equally valid continuum mode. Therefore, for each mode on $G$, we construct its manifold equivalent, 
\begin{align}
    f^{M} \eeq 
    \sum_{m,n} \frac{\langle f^{G}, f_{m,n} \rangle_{G} }{ \| f_{m,n} \|^{2}_{G} } \, f_{m,n}, \label{mode projections}
\end{align}
where $\langle f, g \rangle_{G} = \sum_{e \in E} \int_{e} f\,  \overline{g} \dd x_{e}$ and the $f_{m,n}$ functions are restricted to the graph. 
We rank each eigenpair $(k, f(V))$ by the relative eigenvalue and eigenfunction errors, $\mathcal{E}_{\lambda} = \frac{|k^{2} - \lambda|}{|\lambda|}$ and $\mathcal{E}_{\!f} = \frac{ \| f^{G} - f^{M} \|_{G} }{\| f^{M} \|_{G}}$, where the denominators in each case are for the manifold values, \textit{i.e.}, the theoretical limiting values. 
The four smallest errors determine the eigenmodes to compare against the continuum solutions. 
Figure~\ref{fig:random_eigen_error} shows the convergence (blue) of the graph eigenmodes to the PDE eigenmodes, with approximate $\mathcal{O}(\ell)$ scaling.
\begin{figure}
    \centering
    \includegraphics[width =\textwidth]{random_eigen_error.png}
    \caption{Fundamental graph eigenmodes converge to continuum limits for various space-filling random graphs. We show the relative absolute error between graph and PDE eigenvalues and eigenvectors.
    We display uncertainties in log-space as defined in \S\ref{app:Uncertainty on the log scale}.}
    \label{fig:random_eigen_error}
\end{figure}
For each graph size, $|V_{n}|$, we plot the ensemble mean of $\mathcal{E}_{\lambda}$ and $\mathcal{E}_{\!f}$ along with the $\text{log}_{10}$-scaled standard deviations (\S\ref{app:Uncertainty on the log scale}).
Figure~\ref{fig:random_eigen_error} shows the split eigenvalues converge to a single limit. 
Lastly, when searching for NEP eigenvalues, we see clusters of the same size as the continuum multiplicity
near each continuum eigenvalue.
The same situation applies for higher-wavenumber modes for increasing vertex density. 

\section{Continuum limit for an inhomogeneous random graph}\label{sec:Continuum limit for an inhomogeneous random graph}

We construct an inhomogeneous random graph by randomly sampling the annulus $0.1 \leq r \leq 1$ from the density $\rho(r, \theta) = (0.02 + r^2)(1.02 + \cos(5\theta))$. 
The graph has $200,000$ vertices and is illustrated in figure~\ref{fig:patches}(a).
We place coarse-grained coordinates $x$ lying on an $N_r \times N_{\theta} = 16\times 64$ polar grid (in red in figure~\ref{fig:patches}(b)).
We scale patches (in orange in figure~\ref{fig:patches}) centered at each $x$ so that each contains $|x| = 300 \pm 4$ vertices.
We measure $\mathcal{K}, \mathcal{C}$ and $\mu$ at $x$ as illustrated in figure~\ref{fig:raw_data}.
We assume $\mu \mathcal{K}$ and $\mu \mathcal{C}$ are separable as
\begin{align}
    \mu \mathcal{K}
    & \,\approx\, 
    \begin{bmatrix}
        p_{0}(r) & 0 \\
        0 & p_{1}(r)
    \end{bmatrix}
    q(\theta)
    \label{eq:muK_separation}
    \\
    \mu \mathcal{C}
    & \,\approx\, 
    p_{2}(r) q(\theta).
    \label{eq:muC_separation}
\end{align}
The continuum PDE itself is then separable. Setting $f(r, \theta) = R(r)T(\theta)$, the resulting ODEs are
\begin{align}
    \partial_{\theta} (q(\theta) \partial_{\theta} T(\theta))
    & \eeq
    \nu q(\theta) T(\theta),
    \qquad\qquad T(\theta) = T(\theta + 2 \pi),
    \label{eq:theta_ODE}
    \\
    r \partial_r (r p_0(r) \partial_r R(r) )
    & \eeq
    (\nu p_{1}(r) - \lambda r^2 p_2(r)) R(r),
    \qquad\qquad R(0.1) = R(1) = 0.
    \label{eq:r_ODE}
\end{align}
To construct the $p_i$ and $q$, we interpolate averages of $\mu \mathcal{C}$ and $\mu \mathcal{K}$ in each dimension (after rescaling both my $\text{max}(\mu \mathcal{C})$).
We obtain
\begin{align}
    p_0(r)
    & \eeq 
    0.00178297 + 0.0521971 r
    \label{eq:p0-fit}
    \\
    p_1(r)
    & \eeq 
    0.000942758 + 0.0526548 r
    \\
    p_2(r)
    & \eeq 
    0.00939337 + 0.116148 r 
    \\
    q(\theta)
    & \eeq 
    1 + 0.574 \Cos{5 \, \theta} -0.0720 \Cos{10\, \theta} + 0.0177 \Cos{15\, \theta}.
    \label{eq:q-fit}
\end{align}
We show the data and respective fits in figure~\ref{fig:separated_interpolations}.
We obtain residuals in eqs.~\ref{eq:muK_separation}-\ref{eq:muC_separation} of approximately $5\%$ and $8\%$ respectively--justifying the separation of variables.
We show the first several eigenmode comparisons in figure~\ref{fig:leaf_rel_errs}.
We see relative errors in both the eigenvalues and eigenfunctions of less than $6\%$.
As in the homogeneous random graphs (\S\ref{sec:Numerical convergence for random graphs}), we see splittings in the degenerate continuum modes, comparing eigenmodes as in eq.\ref{mode projections}.  

\begin{figure}
    \centering
    \includegraphics[width=0.9\textwidth]{patches.png}
    \caption{Inhomogeneous random graph and a partial covering. (a) Inhomogeneous random graph with $200$k vertices with a radial density $\propto r^2$ and an angular density $1.02 + \cos(5 \theta)$ (\S\ref{sec:Continuum limit for an inhomogeneous random graph}). (b) Coarse-grained $x$ vertices (in red) lie on an $N_r \times N_{\theta} = 16\times 64$ polar grid. We select patches (in orange) centered at each $x$ which each cover approximately $300$ vertices $v$.}
    \label{fig:patches}
\end{figure}

\begin{figure}
    \centering
    \includegraphics[width=\textwidth]{raw_data.pdf}
    \caption{Measurements of the $\mathcal{K}$ components, $\mathcal{C}$, and $\mu$ on the coarse-grained coordinates $x$ (in red in figure~\ref{fig:patches}).}
    \label{fig:raw_data}
\end{figure}

\begin{figure}
    \centering
    \includegraphics[width=0.8\textwidth]{separated_interpolations.pdf}
    \caption{
    We fit the means of $\mu \mathcal{K}$ and $\mu \mathcal{C}$ in each dimension. 
    We find linear fits $p_i(r)$ for the means over $\theta$ of the diagonal component of $\mu \mathcal{K}$ and $\mu \mathcal{C}$, and a cosine fit $q(\theta)$ for the radial mean of $\mu \mathcal{C}$.
    The fits are expressed in eqs.~\ref{eq:p0-fit}-\ref{eq:q-fit}.}
    \label{fig:separated_interpolations}
\end{figure}

\begin{figure}
    \centering
    \includegraphics[width=0.9\textwidth]{leaf_rel_errs.png}
    \caption{Eigenmode comparisons between the graph and PDE models for the inhomogenenous random graph. Each row for comparison is split into subrows: the top subrow contains the eigenvalues and the bottow subrow containes the eigenfunctions.}
    \label{fig:leaf_rel_errs}
\end{figure}

% \bibliographystyle{apsrev4-2}
% \bibliography{references}

\begin{thebibliography}{10}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {S.}(2022)}]{Sadkane2022}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {S.}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Linear and Multilinear Algebra}\ }\textbf {\bibinfo {volume} {71}},\ \bibinfo {pages} {16} (\bibinfo {year} {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {C.}\ and\ \citenamefont {D.}(2018)}]{Dai2018}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {X.-P.}\ \bibnamefont {C.}}\ and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {D.}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {East Asian Journal on Applied Mathematics}\ }\textbf {\bibinfo {volume} {8}},\ \bibinfo {pages} {139} (\bibinfo {year} {2018})}\BibitemShut {NoStop}%
\bibitem [{Mai(2025)}]{MainText}%
  \BibitemOpen
  \href@noop {} {}\bibinfo {howpublished} {\url{Main_Text}} (\bibinfo {year} {2025})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Allaire}(1992)}]{Allaire1992}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Allaire}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {SIAM Journal on Mathematical Analysis}\ }\textbf {\bibinfo {volume} {23}},\ \bibinfo {pages} {1482–1518} (\bibinfo {year} {1992})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Nguetseng}(2003)}]{Nguetseng2003}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Nguetseng}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Zeitschrift f\"{u}r Analysis und ihre Anwendungen}\ }\textbf {\bibinfo {volume} {22}},\ \bibinfo {pages} {73–108} (\bibinfo {year} {2003})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Nguetseng}(2004)}]{Nguetseng2004}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Nguetseng}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Zeitschrift f\"{u}r Analysis und ihre Anwendungen}\ }\textbf {\bibinfo {volume} {23}},\ \bibinfo {pages} {483–508} (\bibinfo {year} {2004})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Biskup}(2011)}]{Biskup2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Biskup}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Probability Surveys}\ }\textbf {\bibinfo {volume} {8}} (\bibinfo {year} {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Gloria}(2011)}]{Gloria2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Gloria}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {ESAIM: Mathematical Modelling and Numerical Analysis}\ }\textbf {\bibinfo {volume} {46}},\ \bibinfo {pages} {1–38} (\bibinfo {year} {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Gross}\ \emph {et~al.}(2018)\citenamefont {Gross}, \citenamefont {Yellen},\ and\ \citenamefont {Anderson}}]{Gross2018}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~L.}\ \bibnamefont {Gross}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Yellen}},\ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Anderson}},\ }\href@noop {} {\emph {\bibinfo {title} {Graph Theory and Its Applications}}}\ (\bibinfo  {publisher} {Chapman and Hall/CRC},\ \bibinfo {year} {2018})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Taylor}(1997)}]{Taylor1997-ng}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~R.}\ \bibnamefont {Taylor}},\ }\href@noop {} {{\selectlanguage {en}\emph {\bibinfo {title} {Introduction to Error Analysis, second edition}}}},\ \bibinfo {edition} {2nd}\ ed.\ (\bibinfo  {publisher} {University Science Books},\ \bibinfo {address} {Sausalito, CA},\ \bibinfo {year} {1997})\BibitemShut {NoStop}%
\end{thebibliography}%

\end{document}


